The RoboPol Pipeline and Control System

We describe the data reduction pipeline and control system for the RoboPol project. The RoboPol project is monitoring the optical $R$-band magnitude and linear polarization of a large sample of active galactic nuclei that is dominated by blazars. The pipeline calibrates and reduces each exposure frame, producing a measurement of the magnitude and linear polarization of every source in the $13'\times 13'$ field of view. The control system combines a dynamic scheduler, real-time data reduction, and telescope automation to allow high-efficiency unassisted observations.

==> figures/model/.ipynb_checkpoints/model_stability-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import numpy as np\n",
      "import matplotlib.pyplot as plt\n",
      "import os"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "bdir = os.path.join(os.environ['ROBOPOL_CONFIG_DIR'],'optics_models','R')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "dates = ['2013_05_24',\n",
      "         '2013_06_20',\n",
      "         '2013_08_04']"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def xmodel(a,x):\n",
      "        # a =  [yc (value at xc), rate of falloff, x0 (location of peak), m (ypeak = m*yc), xc]\n",
      "        # at x == xc, this == a[0].\n",
      "        xc = a[4]\n",
      "        y1 = a[0]*(2*np.arccos(a[1]*(x-xc)/2047.) - np.sin(2*np.arccos(a[1]*(x-xc)/2047.)))/np.pi\n",
      "        # the slope is:\n",
      "        dydx = -4*a[0]*a[1]/(2047.*np.pi)\n",
      "\n",
      "        # let's fit the other part with a parabola. the parabola must have the same value at x == xc\n",
      "        # derive everything from the position of the peak (a[2])\n",
      "        #b = dydx - 2*a0*xc # to ensure they have the same slope\n",
      "\n",
      "        # we calculate b:\n",
      "        b = (a[3] - 1)*a[0]/(a[2]/2.0 + xc**2/(2*a[2]) - xc)\n",
      "    \n",
      "        #a0 = dydx/(2*(xc + a[2]))\n",
      "        a0 = -b/(2*a[2])\n",
      "        c = a[0] - a0*xc**2 - b*xc # to ensure they have the same value\n",
      "        y2 = a0*x**2 + b*x + c\n",
      "    \n",
      "        # now splice them together\n",
      "        if (type(x) is not list) and (type(x) is not np.array):\n",
      "            if x < xc:\n",
      "                y = y2\n",
      "            else:\n",
      "                y = y1\n",
      "        else:\n",
      "            y = y1\n",
      "            y[x < xc] = y2[x < xc]\n",
      "    \n",
      "        return y"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def get_split(xc,yc,base_dir):\n",
      "    \"\"\"\n",
      "    Gives the split, in pixels, of the spots depending on the position\n",
      "    on the CCD.\n",
      "    \"\"\"\n",
      "    p_delx_1 = np.load(os.path.join(base_dir,'p_delx_1.npy'))\n",
      "    p_delx_2 = np.load(os.path.join(base_dir,'p_delx_2.npy'))\n",
      "    p_dely_1 = np.load(os.path.join(base_dir,'p_dely_1.npy'))\n",
      "    p_dely_2 = np.load(os.path.join(base_dir,'p_dely_2.npy'))\n",
      "\n",
      "    delx_1 = lambda x: np.polyval(p_delx_1,x)\n",
      "    dely_1 = lambda y: np.polyval(p_dely_1,y)\n",
      "    delx_2 = lambda y: np.polyval(p_delx_2,y)\n",
      "    dely_2 = lambda x: np.polyval(p_dely_2,x)\n",
      "\n",
      "    delx = delx_1(xc) + delx_2(yc)\n",
      "    dely = dely_1(yc) + dely_2(xc)\n",
      "    return delx,dely\n",
      "\n",
      "def get_d(xc,yc,base_dir):\n",
      "    \"\"\"\n",
      "    Gets the distance from the source location to spot 2 (dx) and spot 0 (dy)\n",
      "    in pixels\n",
      "    \"\"\"\n",
      "    p_dx_1 = np.load(os.path.join(base_dir,'p_dx_1.npy'))\n",
      "    p_dx_2 = np.load(os.path.join(base_dir,'p_dx_2.npy'))\n",
      "    p_dy_1 = np.load(os.path.join(base_dir,'p_dy_1.npy'))\n",
      "    p_dy_2 = np.load(os.path.join(base_dir,'p_dy_2.npy'))\n",
      "\n",
      "    dx_1 = lambda x: np.polyval(p_dx_1,x)\n",
      "    dy_1 = lambda y: np.polyval(p_dy_1,y)\n",
      "    dx_2 = lambda y: np.polyval(p_dx_2,y)\n",
      "    dy_2 = lambda x: np.polyval(p_dy_2,x)\n",
      "\n",
      "    dx = dx_1(xc) + dx_2(yc)\n",
      "    dy = dy_1(yc) + dy_2(xc)\n",
      "\n",
      "    return dx,dy\n",
      "    \n",
      "def get_phi(xc,yc,base_dir):\n",
      "    \"\"\"\n",
      "    Returns the angle of the lines which join spots 3 and 2 (phix) and 0 and 1 (phiy)\n",
      "\n",
      "    \"\"\"\n",
      "    c_phix = np.load(os.path.join(base_dir,'c_phix.npy'))\n",
      "    c_phiy = np.load(os.path.join(base_dir,'c_phiy.npy'))\n",
      "\n",
      "    phi = lambda a,x,y: a[0]*( (x-a[1]) + (x-a[1])*(y-a[2]) + (y-a[2])) + a[3]\n",
      "\n",
      "    phix = phi(c_phix,xc,yc)\n",
      "    phiy = phi(c_phiy,xc,yc)\n",
      "    return phix,phiy"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def get_spot_ratios(xc,yc,base_dir):\n",
      "    # spot ratios:\n",
      "    c_r01 = np.load(os.path.join(base_dir,'c_r01.npy'))\n",
      "    c_r23 = np.load(os.path.join(base_dir,'c_r23.npy'))\n",
      "\n",
      "    r_part1 = lambda a,x,y: a[0]*( (x-a[1]) + (x-a[1])*(y-a[2]) + (y-a[2])) + a[3]\n",
      "    r_part2 = lambda a,x,y: a[0]*((y - a[1])**2 - (x - a[2])**2)\n",
      "    r = lambda a,x,y: r_part1(a[:4],x,y) + r_part2(a[4:],x,y)\n",
      "\n",
      "    # calculate the ratios\n",
      "    r01 = np.zeros(len(xc))\n",
      "    r23 = np.zeros(len(xc))\n",
      "    for k in range(len(xc)):\n",
      "        # given spot fluxes for source at (xs, ys), get the appropriate correction ratios\n",
      "        r01[k] = r(c_r01,xc[k],yc[k])+1\n",
      "        r23[k] = r(c_r23,xc[k],yc[k])+1\n",
      "    return r01,r23\n",
      "\n",
      "def get_flux_corrections(xc,yc,base_dir):\n",
      "    \n",
      "    cphot01 = np.load(os.path.join(base_dir,'cphot01.npy'))\n",
      "    cphot23 = np.load(os.path.join(base_dir,'cphot23.npy'))\n",
      "    P = np.load(os.path.join(base_dir,'cphotP.npy'))\n",
      "\n",
      "    # apply the correction\n",
      "    fq = np.zeros(len(xc))\n",
      "    fu = np.zeros(len(xc))\n",
      "    fP = np.zeros(len(xc))\n",
      "    for k in range(len(xc)):\n",
      "        # the correction ratios\n",
      "        fq[k] = 1./xmodel(cphot01,2047.-xc[k])\n",
      "        fu[k] = 1./xmodel(cphot23,xc[k])\n",
      "        fP[k] = 1./(np.polyval(P,yc[k])/(P[2]-P[1]**2/4/P[0]))\n",
      "    return fq,fu,fP"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 13
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# evaluate the model at a grid of 100 points, to make plots like we have in the paper already\n",
      "Ncells = 10\n",
      "BW = 2048.0/Ncells\n",
      "bc = np.linspace(BW/2,2048.0-BW/2,Ncells)\n",
      "XC,YC = np.meshgrid(bc,bc)\n",
      "xc = XC.flatten()\n",
      "yc = YC.flatten()\n",
      "\n",
      "models = {}\n",
      "for dr in dates:\n",
      "    # read in the optics model for this date:\n",
      "    base_dir = os.path.join(bdir,dr)\n",
      "\n",
      "    r01,r23 = get_spot_ratios(xc,yc,base_dir)\n",
      "    fq,fu,fP = get_flux_corrections(xc,yc,base_dir)\n",
      "    \n",
      "    Delta_x,Delta_y = get_split(xc,yc,base_dir)\n",
      "    delta_x,delta_y = get_d(xc,yc,base_dir)\n",
      "    phi_x,phi_y = get_phi(xc,yc,base_dir)\n",
      "\n",
      "    models[dr] = {'r01':r01,\n",
      "                  'r23':r23,\n",
      "                  'fq':fq,\n",
      "                  'fu':fu,\n",
      "                  'fP':fP,\n",
      "                  'DelX':Delta_x,\n",
      "                  'DelY':Delta_y,\n",
      "                  'delX':delta_x,\n",
      "                  'delY':delta_y,\n",
      "                  'phiX':phi_x,\n",
      "                  'phiY':phi_y}"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 14
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def grid_plot(x,y,z,Ncells=10,zlabel='',cmap=plt.cm.hsv,vmin=None,vmax=None):\n",
      "    # make a grid of the values in x,y,z and plot them using imshow\n",
      "    Zsum = np.zeros((Ncells,Ncells))\n",
      "    N = np.zeros((Ncells,Ncells))\n",
      "    for x0,y0,z0 in zip(x,y,z):\n",
      "        # what are the cell coordinates?\n",
      "        j = int(x0/2048.*Ncells)\n",
      "        i = int(y0/2048.*Ncells)    \n",
      "        Zsum[i,j] += z0\n",
      "        N[i,j] += 1\n",
      "    # and what is the mean in each cell?\n",
      "    Zmean = Zsum/N\n",
      "    Zmean[Zmean == np.inf] = np.nan\n",
      "    \n",
      "    fig, ax = plt.subplots()\n",
      "    cax = ax.imshow(Zmean,origin='lower',aspect='equal',\n",
      "                    extent=(2048./Ncells/2,2048-2048./Ncells/2,2048./Ncells/2,2048-2048./Ncells/2),\n",
      "                    cmap=cmap,\n",
      "                    interpolation='none',\n",
      "                    vmin=vmin,\n",
      "                    vmax=vmax)\n",
      "    ax.set_xlabel('x pixel')\n",
      "    ax.set_ylabel('y pixel')\n",
      "    cbar = fig.colorbar(cax)\n",
      "    cbar.ax.set_ylabel(zlabel)\n",
      "    return fig,ax"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 16
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "models.keys()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 20,
       "text": [
        "['2013_08_04', '2013_06_20', '2013_05_24']"
       ]
      }
     ],
     "prompt_number": 20
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "f,a = grid_plot(xc,yc,models['2013_05_24']['r01'],Ncells=10,zlabel='')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 19,
       "text": [
        "(<matplotlib.figure.Figure at 0x107865c10>,\n",
        " <matplotlib.axes.AxesSubplot at 0x107cf0d10>)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAUoAAAEJCAYAAADy5W7HAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAGslJREFUeJzt3X9sG+d9BvDnqMZt2kw+HtWtQYbUOmlAsaULScVuh62N\nVlJxO6z/WIJpdN0wzKGsbsB+AFPEZBugABtkg0GHrSgik3KxDd3WyCRWYMCG1nep0q4tNjM8F123\nAbWOXYo2BQqeTkaSrklE7Q+WJ1Em70iR751IPR/gAOu949cv6+rJ+96vV9rd3d0FERG1FQq6A0RE\nRx2DkojIA4OSiMgDg5KIyAODkojIA4OSiMjDW4LuwGH8wgPT+K/vvxB0N4iOpUcffRQbGxuH/rwi\nhbCFzu9KDIfDsCzr0H9fP0iDeB+lJEn4oy7+h+7GlpCqwDcO/PwylnE/lnuua7yz5xLtpftY68vL\nwAeX63/+U0H/l7v3D8XUBfAR/HXXn/n2MvBzy+7H/Mv3D9Udbw8IqnvxIqRr19BLbEiShF082Pnx\neKmnv68fBnJESUSD7kTQHegKg5KIAsCgpA7ch+mgu+Cvd08H3QPfKdNB9+AoY1BSB36KQTn0ItNB\n9+AouyfoDnSFQUlEAeCIkojIA4OSiMjDfUF3oCsMSiIKAEeUREQeGJRERB4YlEREHhiUREQeGJRE\nRB7eEXQHusKgJKIADNaIki/uJaIAnOhia21paantvmKxCF3Xkc/nnbZCoQBd17GwsOC05fN55PN5\nZDIZ194yKIkoAL0FZS6XQ7FYbLmvXC4DABKJBADAMAzoug5d15FIJGCaptOWTCaRTqdhmiZ0XW/b\nWwYlEQWgt6Ccn5+Hqqot962vryMcDgMAVFWFpmlIJBJ49tlnAQCWZSEWi8E0TWia5hxnmmbb3vIc\nJREFQNw5Stu2oSiK83O1WgUAbG9vI5fL4cknnwQApNN7r/Avl8u4cOFC25oMSiIKgNiLOa2Wjjh5\n8iQWFxfx2GOPIR6PY3x8HEA9JKemphCNRtvW49SbiAJwXxdbd2RZdhYjs20bkUgEhmHAMAwAQDwe\nR6FQcI7XdR0rKyuuNQd2RPmXHxdU+BVBdUW9LOVhQXUB4KyguveWBRV+SVBdcX7802LqvvWXxdTF\nZL8KtR9RbuA/sYFvdV3Rtm3IsoxUKoVSqeRcuEkmk9A0DfF43DnuzJkzAOoXhRYXFwHAudjTCkeU\nRBSAe9pu04hhGR93tlYKhQJKpRLW1tactmQyCQCIxWIA6sEnyzJisRjm5+dhmiby+TzC4TDOnTsH\nTdOQyWQwOTkJRVEgSVLb3g7scrX4uKBuc0S5R9SI8r0vCir854LqAh/B54XU/ac3hZTFW6fF1MWv\nX4T0ZD+Wq/3Xzo/HR7hcLREdR4P1ZA6DkogCwKAkIvLAoCQi8sA1c4iIPHBESUTkgUFJROSBQUlE\n5IFBSUTkanfAomewektEQ6E2YNEzWL0loqHwJt4WdBe6wqAkIt+9OWDv42FQEpHvXg+6A11iUBKR\n7xiUREQeGJRERB4YlEREHgYtKAfr0hMRDYVXu9jaWVpaaruvWCxC13Xk83mnLZ/PI5/PI5PJ3HV8\nNpt17S+Dkoh893oXWyu5XA7FYrHlvnK5vnhdY6EwwzCg6zqSySTS6TRM04Su687xmqbhxo0brv1l\nUBKR73oNyvn5eaiq2nLf+vo6wuEwAEBVVWiaBtM0oWma02aapnO826JiDYN7jvLvXhNT93tvF1N3\nS0xZKILqAsAD24IKf1dQXXFE9fjrgn4Dp8+JqYuH+lNG5DlK27ahKHu/GNVq1VmSFqiPOC9cuACg\nPtpMJBK4cuWKa83BDUoiGliiL+a0W7WxXC5jamoK0WgUAGBZVkf1GJRE5DuRQSnLshOAW1tbiEQi\nzj5d17GysgJgbzTZCQYlEfnuFQE1bduGLMtIpVIolUpIJBKoVCqYmZkBUL8A1JiC67oO27Zhmiaq\n1Sosy4JhGIjFYi1r82IOEfnO7eLNN7GBApadrZVCoYBSqYS1tTWnLZlMAoATdrquQ5ZlRKNRaJqG\nTCaDyclJKIoCSZIwOzuL2dlZSJKE7e1t14s60m67yXwPQqF6/tZqtbva9rd32naQJElAze0Oqx7w\nYs4eYRdzviSo7t8Kqgs8hM8LqfspIVWB6U8KKvzQRUhnr7U9B9gJSZLwaXT++d+D1NPf1w/Cpt7t\n0rnRHgqFIEkSdnZ2EAqFnIA82NYuLIlocL0RdAe6JCQoa7Va08iwoZP7lXo5nogGw6A9wujrxZyD\no8eGVsHaLmyJaPAxKFtoTLO74XlOYvkv9v48/QFg+oOH6BkRedm4DWxs/uQHo9yXmgxKNIdcq8CT\npOaTs61GjiMjI+7huvwnvXWSiDoyPVnfAAAPxfH0Z42ea4q4PUgkIUHZCLn9F2iAuy/g7G/b7zAj\nUCIaHBxRov1tPd0eQ0TDiUFJROSBQUlE5IFBSUTkgUFJROSBT+YQEXng7UFERB449SYi8sCgJCLy\nwKAkIvLAoPSLtCCm7s+eFVT3PWLqCn1zr6hT7qJ+Td4lqC7wLZwUUvdzEPNy5F/6AyFlEerTk8UM\nSiIiD4MWlHzhIxH57pUutnaWlpba7isWi9B1Hfl83vUz5XIZxWLxruMOYlASke/e6GJrJZfLoVgs\nttxXLtffmdlYitYwjLafuXz5MmZnZ2HbtnNcKwxKIvKd2yqMB7dW5ufnoapqy33r6+sIh8MAAFVV\noWlay88UCgWcPn0aALC4uNh2qVqAQUlEAai9pfOtW7ZtQ1H2LnJWq9WWx5VKJVSrVRiGgWw261qT\nQUlEvhMZlEAHS8n8xNjYmDOSbDeVBxiURBQAkUEpyzIsywIAbG1tIRKJtDwuEolgfHzc+czNmzfb\n1mRQEpHvXMNxdwO1N5adrVO2bQMAUqkUTNMEAFQqFczMzLQ8fm5uzjnOtm2cOXOmbW0GJRH57z6X\nLTwNvHN5b2uhUCigVCphbW3NaUsmkwDgTKV1XYcsy4hGoy0/Mz4+DlmWUSwWYVkWzp0717a70m6n\nk/kjRJIkYPc3BVUX9GQO+GTOnv8WVPdLguoCEv5RSN15QU/m/NWOkLIISRdxYuRax+cAW5EkCVC7\n+Lwp9fT39QOfzCEi/50IugPdYVASkf/uCboD3WFQEpH/OKIkIvLAoCQi8nBf0B3oDoOSiPzHESUR\nkQcGJRGRBwYlEZEHBiURkQcGJRGRBwalP+7HZ4XUfRk/EFIXeExQ3YcF1QXEPUf+M4LqnhZUF9jF\nj4XU/Qz+QUjdEyNi+vv+fhV6R78K+WNgg5KIBhhHlEREHhiUREQeGJRERB4YlEREHgYsKLkUBBH5\n70QXWxtLS0tt9xWLRei6jnw+33VbKwxKIvKf25o5B7cWcrlc2+Vly+UyACCRSAAADMNo2WYYBlRV\nRSKRgKqqMAyjbXcPFZT7F/QhIupajyPK+fl5qKract/6+jrC4TAAQFVVaJqG9fV1yLLc1AbsjUpN\n03QWJWul7TnKUCjkFD7Itm08/vjjbYsSEbkSuBSEbdtQlL2HJarVasu2WCyG8fFxKIpy+Kn36uoq\nLMtquX3xi1/sw9chomOrD+co3XSyauP29jYmJyeRz+eRTqdRqVTaHtt2RDk/P9/0cz6fhyRJmJqa\nwunT4h4VI6JjQOBVb1mWYVkWgProMhKJAMBdbblcDpcuXcLo6ChkWUahUMDi4mLLmh2do1xYWMDm\n5iZKpRJisRhWVlb68X2I6LhyG0F+awP4++W9rUO2bQMAUqkUTNMEUD/3ODMzc1dbMpkEAIyOjgKo\nX+Rpd6oR6PA+yomJCSwuLiKbzTZ1iIjoUNxGlO+brm8Nf/P0XYcUCgWUSiWsra0510uSyaQzmCuV\nStB1HbIsIxqNAkBTWywWQywWQzabhaqqsCwL6XS6bZek3Q4m85cuXYIkSbAsC4qiwLIsrK+ve31M\nGEmScP+uJKT2y0gKqcu3B+33iqC6m4LqAsC/Cal6j6C3By0IetvR+3ERvyFd6+gcYDuSJAHf7OLz\n75V6+vv6oaOp99WrVxGPxxEOhzExMeF5hYiIyJXgizn91tHUO5VK4bnnnnN+Pnv2LL7whS8I6xQR\nDbkjEoCd6mhEaVkWnnzySTz//POYnJzE5qbIKQ4RDb1hHFFmMhlcv34dyWQS169fRzweF90vIhpm\nAm84F6GjEeXMzIxzs/nm5ibOnz8vul9ENMyGcUS5uLiIK1euAACeeOIJ534kIqJDOSIB2Km2QXnn\nzh3nZsxGSDZMTU25Fg2F6gPVWq12V9v+9k7biGjI3LsTdA+60nbqHY/HcefOnfpBoRAURXG2hYUF\nz8KStHefYygUgiRJTWHYaRsRDaPXu9iC13ZEefv2befPq6urTc9+N15R1E6tVutLyO0P24Meh5gb\nUFfwFSF138SEkLrAzwuqCwDvElQ3LKhuVFBdAPhFIVXfEPTAwKfwnPdBh/Ba3/5/fDQCsFMdnaOc\nn5/Hd77zHZimCVVVneckD6NViHbaRkTDYrCCsqMkymaziMfjeOKJJxCPx/HMM8+I7lfgjywRkUhD\nMvXe7+bNm84rigB43h60P+QOBl6rUWKrtpGREdep9wvLe39+9zRwatq1S0R0WBvbwEb9ekUZ7qfd\nOnc0ArBTHQWlqqq4desWotEobt26hTNnzgBA05s79muEXCMAG4HXuFizX6dtBz263EnPiahn0yfr\nG4A4kjCefr4PRV/tQw3/dPT2oHbnCiVJws6O/5f5JUnCnwmama/gbULqvonfFlIX+KiguoC4NxOJ\nupjzhqC6APBtQXW/KqiumIs5F/FRXJOe6v3tQbsvdvGBqcBPxXV0jnJ1dRW1Wu2ubf+LMoiIOjeE\n5ygPLgvRMDc319fOENFxcTQCsFMdBSURUX8NYVDuf5yRiKh3gxWUHZ2jjMfjeP75flzpIiIChvIc\n5eXLlxEOh5HJZDA2Nob5+XmOMImoB4dfN6nVS3da7d9/TK8v4OkoKCcnJ3Hy5ElsbW0hl8vh9u3b\nmJiYcNbEJSLqTm8jxXb3WTfuwd7Z2XFetNM43qvNLSw7CsoPfehDUBQFS0tLuHr1qtP+iU98As8+\n+2zHX46IqO7wQSniPRBeD7h0FJTpdPqud1JqmoabN28evmdEdIyJfDigrp8v4OkoKA+GJLC32DgR\nUfdcRpQbt4EN/xYw7OSpH95HSUQBcAnK6QfrW8PTN5p2d/o4Y79ewAMwKIkoEIc/R7n/pTv7L8gc\nXHqmXy/gARiURBSIw98e1OrqdKNN1DpbDEoiCsDRuJG8UwxKIgoAg5KIyAOD0he/Kqju5/B/Qup+\nu4dzMu5EvQQXwA8fEFP3G2LK4geC6gLAiUfE1H1QUN33/66YupAAPNWHOgxKIiIP4m847ycGJREF\ngCNKIiIPok5FicGgJKIAcERJROSBQUlE5IFBSUTkgUFJROSBQUlE5IFBSUTk4dWgO9AVBiURBYAj\nSiIiVyG82fGxYt4w2R0GJRH5jkFJROShm6BspVgsQpZlmKaJdDp91/5sNgtVVWFZlrO/VVs+nwcA\nbG5u4vLlyy79JSLyWQhvdrwdVC6XAQCJRAIAYBhG035N0wAAs7Oz2NzcRKVSadmm6zqSySTS6TRM\n04Su6y79JSLy2X1dbAetr68jHK6/h1VVVScEGzRNw8TEBABgYmICmqZB0zSoqtrUZpqm81lVVWGa\nZtv+cupNRL470cNnbduGoijOz9VqtWl/JBJx2ra2tmBZFiKRCCzLamrbP9Uul8u4cOFC27+TI0oi\n8t2JLrZW3Nb2npubw+bmJgDANE2MjY21bGsol8uYmppCNBptW5MjSiLy3T0u+17bAH600X6/LMtN\no8NIJNK0f3x8HKlUCoZhQJZlqKrasq1B13WsrKy49pcjSiLyndsIUp4G7l/e2w5KpVLO+cRKpYKZ\nmRkA9Sk5UL+4UyqVEIvFYNs2zp0717INAHK5HBYXFwGAF3OI6GjpZeodi8UA1INNlmVnypxMJp39\niqKgWCxiYWGhbZumachkMpicnISiKJAkqW1/pV23yf4RJUkSXhbU618TUxYGfl9QZfcpQ08+83Yx\ndf9ZTFncFFQXwIglrrYIO/eLqXvxPHDtsuR6jtCLJEl4Xxcf/3fJ/ZykH3iOkoh81+q2n6OMQUlE\nvuvl9qAgMCiJyHcMSiIiDwxKIiIPDEoiIg8MSiIiD25P5hxFDEoi8h1vDyIi8sCpNxGRBwYlEZEH\nBiURkQcGJRGRBwYlEZEHBqWLUGjv9Ze1Wq2rNiIaHrw9qAONF2SGQiFIkoSdnR2EQiEnIA+2MSyJ\nhsug3XDu+xvO3d4i3I/jiejo63VxsWKxCF3Xkc/nW+7PZrMoFotN+90+k81mXfvre1Du7Oxgd3e3\naXoNtJ5i12q1wN9sTET910tQlstlAEAikQBQXyNnv8Za3bOzs9jc3ESlUoFhGFBVFYlEAqqqNn1G\n0zTcuHHDtb++BWVjmt0Nt5B8Znlv+9pGDx0jInc/2gCsZcBaRvkry30p2UtQrq+vIxwOAwBUVXWC\nsUHTNExMTAAAJiYmnP1LS0sA6svVNtbdATqbtQZ21VuSmtfdODjCBICRkZG2X+KPl0X1jIia3Dtd\n3wDEPwAYX32655K9XPW2bRuKojg/V6vVpv2RSMRp29ragmVZSKfTGB8fh6IoTVNvwzCQSCRw5coV\n17/T96n3/gs4B9sa2/42Iho+vZ6jdJttzs3NYXNzE0B99Dg2Nobt7W1MTk4in88jnU6jUqkAgLM+\nuBffRpTtzkES0fHTy+1Bsiw7Abe1tYVIJNK0f3x8HKlUCoZhQJZljI+PI5fL4dKlSxgdHYUsyygU\nCkgmk855Ti8De8O5vON9zGFYI6JGsQ+LKftlQUvKAsCamLKxr4upe05MWQDAI4LqPiioLkwxZeUf\nAtf6UMdt6v0fG/WtnVQqhVKphEQigUqlgpmZGQD1KbksyzAMA6VSCel0GlevXsXs7Cyy2SxGR0cB\n1C8CmabpbNVqFZZlwTCMpnOX+w1sUBLR4HILyl+Zrm8Nnz5wSjQWi6FUKkHXdciyjGg0CgBIJpMo\nlUqIxWIwTRPFYhELCwsAgMXFRWSzWaiq6pyzbMjn89je3nY91SftDuD9N5Ik4Udviqn9HkEjyv8V\nNTz78u+IqQsAGTFlOaLcI2xEKYh8EXjgmtTTbXuSJOGlLj7+oOR+TtIPHFESke/4rDcRkQcGJRGR\nh7cP2A0vDEoi8l1I0DUGURiUROQ7BiURkQcGJRGRB+mNoHvQHQYlEfnv9aA70B0GJRH5j0FJROTh\n1aA70B0GJRH5jyNKIiIPDEoiIg8MSiIiDwxKIiIPDEoiIg8MSiIiD68E3YHuMCiJyH8cURIReejx\nWe9isQhZlmGaZtP6Nw0H18cpl8t45JFHoKoqgPr6OqurqyiXy6hUKneto3PQwAblayNi6n4X7xBT\nePesmLp570MO68OC1ra5LKYsHsbzgioDQFFQ3a8JqvsDQXU/1p8yPYwoy+UygL3VFA+unqhpGgBg\ndnYWmUwGlUoFW1tbzvLYhmEgHA4DAC5fvoz19XVks1nXVRhDh+8uEdEhvd7FdsD6+roTdKqqOsHY\noGkaJiYmAAATExPQNK1p/e5SqYRTp06hUCjg9OnTAOqrNLYLSYBBSURB6CEobduGoijOz9VqtWl/\nJBJx2ra2trC5uens03UdqVQKQD0wq9UqDMNANpt17S6Dkoj810NQAu7L187NzTnhaJomxsbGnH03\nbtzA6Oio8/PY2JgzkiwW259eGdhzlEQ0wFxuD9p4qb61I8syLMsCUB8xRiKRpv3j4+NIpVIwDAOy\nLDsXcIC985tAfeQ5Pj7u1Lx58yZmZ2db/p0cURKR/1xGkNPvApbP7G0HpVIpmKYJAKhUKpiZmQFQ\nn5ID9Ys1pVIJsVgMtm3j3LlzAOB8pmFubs5ps20bZ860+Mt+gkFJRP7rYerdmCrrug5ZlhGNRgHU\nb/lp7FcUBcViEQsLC87nJElyLvIA9ZGnLMsoFouwLMsJ1FakXbfJ/hElSRKqgnr9TtwnpG5t93+E\n1MVvPSCmLoAPf1ZMXd4etN+A3R508WOQrn3S9RyhF0mSsPt4F8evuZ+T9APPURKR/7i4GBGRBz7C\nSETkgUFJROSBbw8iIvLAESURkQcGJRGRBwYlEZEHBiURkQcGJRGRh1eD7kB3+Kx3UDZEPbp2NFWx\nEXQXfLeB7wXdhaOrx9es+Y1BGZQNQessHFEWg5L2G7Cg5NSbiPx3RAKwUwxKIvLfgAXlQL5mbXp6\nGi+88ELQ3SA6lh599FFsbGwc+vOSJHV1fDgcdt5oHpSBDEoiIj/xYg4RkQcGJRGRBwYlEZEHXvUW\nKBTa++9QrVbrqm1QNPq+v9/D/r2P43c+7jii9EHjKl8oFIIkSU2/NK3aBs3+q5idfsdB/97trtwO\n+7/1ccV/KcG6vRWi2+ODVqvV+rJC3iB973bfedj/rY8zBqVgOzs72N3dvWv00Gra1a/QOSrafcdW\nbcPwvY/zv/WwY1AK0phmdeO4/uIM+vfmv/XwY1D65OAvUqvzUyMjIwM3Hdv/C3/wl7/VdxyG7+32\nnYHh/bc+znjVW7DGaGNnZ8f5hWk1AjnMqOQoaPzCN77bwYsZ+w3L9/b6zsP6b32c8RFGIiIPnHoT\nEXlgUBIReWBQEhF5YFASEXlgUBIReWBQku8mJydx586djo/P5XJ8LpoCxduDyHd37tzB6OhoV59R\nFCXw5QDo+OJ/psl33YYkUdAYlHQoS0tLCIVC0HUdMzMzSKVSTfsb0+VMJoPz588jm802tbvVuHTp\nErLZLBYWFvz9UkRtcOpNh3b+/HkoioJwOIyVlZW79odCIZTLZUSjUSiKgnK5jFOnTjVNow/WyOVy\nKJfLWF1dRSaTwcTEBNLpNKfeFCg+602HlsvloCgKNE1re0w0GgUAqKoK0zRx6tQp1xovvvgitra2\nkM1mYds2n4mmI4FTbzq0XC6H69evY35+vu0xt27dAgCYpglVVT1rTE5OQlEULC4uYnV1FVNTU2I6\nT9QFBiUdyqVLl3D9+nXE43EAwNmzZ7G9vX3XcZqm4fz583jqqadw6tQpaJqG7e1t5PN5LCws3FVj\nfn4elmVhYWEBmUwGqqpC0zTYto21tTVfvyNRA89RkjChUIgLaNFQ4IiShCgUCpAkiaNAGgocURIR\neeCIkojIA4OSiMgDg5KIyAODkojIA4OSiMgDg5KIyMP/A2m8DaCnkR4wAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x107865c10>"
       ]
      }
     ],
     "prompt_number": 19
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(3,3))\n",
      "xlims = [0.97,1.04]\n",
      "ax = plt.subplot(111,aspect='equal')\n",
      "plt.hold(True)\n",
      "plt.plot(models['2013_05_24']['r01'],models['2013_06_20']['r01'],'k.')\n",
      "plt.plot(models['2013_05_24']['r23'],models['2013_06_20']['r23'],'r.')\n",
      "#plt.plot(models['2013_06_20']['r01'],models['2013_08_04']['r01'],'r.')\n",
      "plt.plot(xlims,xlims,'k--')\n",
      "plt.xlabel('2013/05/24')\n",
      "plt.ylabel('2013/06/20')\n",
      "plt.legend([r'$r_{01}$',r'$r_{23}$'],loc='upper left')\n",
      "plt.xlim(xlims)\n",
      "plt.ylim(xlims)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 37,
       "text": [
        "(0.97, 1.04)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAOIAAADWCAYAAADM+15sAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIIUokegAKUSJRAf8f4JOwOX/7cGfAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x10a909810>"
       ]
      }
     ],
     "prompt_number": 37
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(3,3))\n",
      "xlims = [0.8,2.0]\n",
      "ax = plt.subplot(111,aspect='equal')#,xscale='log',yscale='log')\n",
      "plt.hold(True)\n",
      "plt.plot(models['2013_05_24']['fq'],models['2013_06_20']['fq'],'k.')\n",
      "plt.plot(models['2013_05_24']['fu'],models['2013_06_20']['fu'],'r.')\n",
      "plt.plot(xlims,xlims,'k--')\n",
      "plt.xlabel('2013/05/24')\n",
      "plt.ylabel('2013/06/20')\n",
      "plt.legend([r'$f_{q}$',r'$f_{u}$'],loc='upper left')\n",
      "plt.xlim(xlims)\n",
      "plt.ylim(xlims)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 42,
       "text": [
        "(0.8, 2.0)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAANsAAADWCAYAAABYHfeeAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x107d1a450>"
       ]
      }
     ],
     "prompt_number": 42
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(3,4))\n",
      "xlims = [95,125]\n",
      "ax = plt.subplot(211,aspect='equal')#,xscale='log',yscale='log')\n",
      "plt.hold(True)\n",
      "plt.plot(models['2013_05_24']['DelX'],models['2013_06_20']['DelX'],'k.')\n",
      "plt.plot(models['2013_05_24']['DelY'],models['2013_06_20']['DelY'],'r.')\n",
      "plt.plot(xlims,xlims,'k--')\n",
      "plt.xlabel('2013/05/24')\n",
      "plt.ylabel('2013/06/20')\n",
      "plt.legend([r'$\\Delta_{x}$',r'$\\Delta_{y}$'],loc='upper left')\n",
      "plt.xlim(xlims)\n",
      "plt.ylim(xlims)\n",
      "\n",
      "ax = plt.subplot(212)\n",
      "plt.hold(True)\n",
      "plt.plot(models['2013_05_24']['DelX'],models['2013_06_20']['DelX']-models['2013_05_24']['DelX'],'k.')\n",
      "plt.plot(models['2013_05_24']['DelY'],models['2013_06_20']['DelY']-models['2013_05_24']['DelY'],'r.')\n",
      "plt.xlabel('2013/05/24')\n",
      "plt.ylabel('2013/06/20 - 2013/05/24')\n",
      "plt.legend([r'$\\Delta_{x}$',r'$\\Delta_{y}$'],loc='upper left')\n",
      "plt.xlim(xlims)\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 49,
       "text": [
        "(95, 125)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAOQAAAENCAYAAAAfa8lzAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x10a5b0e50>"
       ]
      }
     ],
     "prompt_number": 49
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> figures/pipeline/.ipynb_checkpoints/analyze_observations_June-Oct2013-calibrators-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import numpy as np\n",
      "import pandas as pd\n",
      "import matplotlib\n",
      "from pandas import DataFrame,Series\n",
      "import matplotlib.pyplot as plt\n",
      "from pipeline import robopol_pipeline\n",
      "import os\n",
      "import time\n",
      "from astropy import coordinates,units\n",
      "from pipeline import manage_photometry_database, robopol_pipeline\n",
      "from scipy.spatial.distance import pdist,squareform\n",
      "from scipy.spatial import KDTree\n",
      "from matplotlib.font_manager import FontProperties"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 18
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# for each of the calibrator sources, what is the label and what is the reference for the values:\n",
      "# a: Schmidt, Elston & Lupie (1992)\n",
      "# b: Whittet et al. (1992).\n",
      "calibrators = {'BD64.105':   {'legend':r'BD+64$^{\\circ}$106$^{a}$','band':'R','p':0.0515,'th':96.74,'s_p':0.00098,'s_th':0.54},\n",
      "               'HD236633':   {'legend':r'HD 236633$^{a}$',         'band':'R','p':0.05376,'th':93.04,'s_p':0.00028,'s_th':0.15},\n",
      "               'Hiltner960': {'legend':r'Hiltner 960$^{a}$',       'band':'R','p':0.0521,'th':54.54,'s_p':0.00029,'s_th':0.16},\n",
      "               'VCyg12':     {'legend':r'VI Cyg \\#12$^{a}$',       'band':'R','p':0.07893,'th':116.23,'s_p':0.00037,'s_th':0.14},\n",
      "               'HD204827':   {'legend':r'HD 204827$^{a}$',         'band':'R','p':0.04893,'th':59.10,'s_p':0.00029,'s_th':0.17},\n",
      "               'HD21447':    {'legend':r'HD 21447$^{a}$',          'band':'V','p':0.00051,'th':171.49,'s_p':0.0002,'s_th':np.nan},\n",
      "               'HD215806':   {'legend':r'HD 215806$^{b}$',         'band':'R','p':0.0183,'th':66.0,'s_p':0.0004,'s_th':1.0},\n",
      "               'HD147283':   {'legend':r'HD 147283$^{b}$',         'band':'R','p':0.0159,'th':174.0,'s_p':0.0003,'s_th':1.0},\n",
      "               'HD183143':   {'legend':r'HD 183143$^{a}$',         'band':'U','p':0.04951,'th':178.51,'s_p':0.00068,'s_th':0.39},\n",
      "               'HD212311':   {'legend':r'HD 212311$^{a}$',         'band':'V','p':0.00034,'th':50.99,'s_p':0.00021,'s_th':np.nan},\n",
      "               'HD155197':   {'legend':r'HD 155197$^{a}$',         'band':'R','p':0.04274,'th':102.88,'s_p':0.00027,'s_th':0.18}}"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 19
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "odir = '/scr/ogk/tmp/pipeline'\n",
      "dates = [a for a in os.listdir(odir) if (len(a)==10)]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 20
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "odir_SNR = '/scr/ogk/tmp/pipeline_high_SNR'\n",
      "dates_SNR = [a for a in os.listdir(odir_SNR) if (len(a)==13)]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 21
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def import_df(fname):\n",
      "    cols = ['x','y','RA','Dec','p','s_p','th','s_th','q','s_q','u','s_u','Mask edge',\n",
      "            'Nphotons','s_Nphotons','photometry OK',\n",
      "            'Rmag1','s_Rmag1','Rmag2','s_Rmag2','RPTF','s_RPTF']\n",
      "    return pd.io.parsers.read_csv(fname,sep=',',index_col=False,\n",
      "                                  skipinitialspace=True,names=cols,skiprows=2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 22
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# let's read in the results from disk:\n",
      "reductions = {}\n",
      "for date in dates:\n",
      "    dir1 = os.path.join(odir,date)\n",
      "    for source in os.listdir(dir1):\n",
      "        src = source.split('_')[0]\n",
      "        if calibrators.has_key(src):\n",
      "            if not reductions.has_key(src):\n",
      "                reductions[src] = []\n",
      "            dir2 = os.path.join(dir1,source)\n",
      "            if os.path.exists(os.path.join(dir2,'%s_data.csv'%source)):\n",
      "                dte = pd.datetime.strptime(date,'%Y_%m_%d').date()\n",
      "                reductions[src].append( (dte, import_df(os.path.join(dir2,'%s_data.csv'%source))) )\n",
      "for date in dates_SNR:\n",
      "    dir1 = os.path.join(odir_SNR,date)\n",
      "    for source in os.listdir(dir1):\n",
      "        src = source.split('_')[0]\n",
      "        if calibrators.has_key(src):\n",
      "            if not reductions.has_key(src):\n",
      "                reductions[src] = []\n",
      "            dir2 = os.path.join(dir1,source)\n",
      "            if os.path.exists(os.path.join(dir2,'%s_data.csv'%source)):\n",
      "                dte = pd.datetime.strptime(date,'RP_%Y_%m_%d').date()\n",
      "                reductions[src].append( (dte, import_df(os.path.join(dir2,'%s_data.csv'%source))) )"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 31
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(6,6))\n",
      "gs = matplotlib.gridspec.GridSpec(2, 1)\n",
      "gs.update(hspace=0.075)\n",
      "fontP = FontProperties()\n",
      "fontP.set_size('small')\n",
      "\n",
      "axp = plt.subplot(gs[0])\n",
      "plt.hold(True)\n",
      "axth = plt.subplot(gs[1])\n",
      "plt.hold(True)\n",
      "leg = []\n",
      "symbols = ['s','*','o','^','x','1','<']\n",
      "pline = {}\n",
      "for key in reductions.iterkeys():\n",
      "    tme = []\n",
      "    p = []\n",
      "    s_p = []\n",
      "    th = []\n",
      "    s_th = []\n",
      "    for date,df in reductions[key]:\n",
      "        tme.append( date )\n",
      "        p.append( df.ix[0,'p'] )\n",
      "        s_p.append( df.ix[0,'s_p'] )\n",
      "        th.append( df.ix[0,'th'] )\n",
      "        s_th.append( df.ix[0,'s_th'] )\n",
      "    tme = np.array(tme)\n",
      "    p = np.array(p)\n",
      "    s_p = np.array(s_p)\n",
      "    th = np.array(th)*180/np.pi\n",
      "    s_th = np.array(s_th)*180/np.pi\n",
      "    # get the catalog values:\n",
      "    pcat = calibrators[key]['p']\n",
      "    thcat = calibrators[key]['th']\n",
      "    if (len(p) >= 1) & (np.mean(p[~np.isnan(p)]/s_p[~np.isnan(p)]) >= 5):\n",
      "        # plot the debiased value:\n",
      "        Idb = p/s_p >= 4\n",
      "        pest = np.sqrt(p**2 - s_p**2)\n",
      "        if (calibrators[key]['band'] == 'R') & (key != 'HD147283'):\n",
      "            color = 'k'\n",
      "            dT = th-thcat\n",
      "            dT[dT < -100] = dT[dT < -100] + 180\n",
      "            Inn = (~np.isnan(s_th)) & (~np.isnan(th)) & (~np.isnan(s_p)) & (~np.isnan(p)) & (p/s_p >= 5) & (dT > -60)\n",
      "            if key == 'VCyg12':\n",
      "                Inn = Inn & (dT>0)\n",
      "            if np.mean(th[Inn]) < -10:\n",
      "                t = np.mean(th[Inn]) + 180\n",
      "            else:\n",
      "                t = np.mean(th[Inn])\n",
      "                \n",
      "            pline[key] = {'p':np.mean(pest[Inn]),\n",
      "                          's_p':np.sqrt(np.sum(s_p[Inn]**2))/np.sum(Inn),\n",
      "                          'th':t,\n",
      "                          's_th':np.sqrt(np.sum(s_th[Inn]**2))/np.sum(Inn)}\n",
      "\n",
      "            leg.append(calibrators[key]['legend'])\n",
      "            axp.errorbar(tme[Inn].tolist(),100*(pest[Inn]-pcat),yerr=100*s_p[Inn],fmt='%s%s'%(color,symbols[0]))\n",
      "            axth.errorbar(tme[Inn].tolist(),dT[Inn],yerr=s_th[Inn],fmt='%s%s'%(color,symbols[0]))\n",
      "            symbols.append(symbols.pop(0)) # circular left shift\n",
      "            print '%s & %4.2f & %4.2f & %4.1f & %4.1f & %4.3f & %4.3f & %4.2f & %4.2f'%(calibrators[key]['legend'],\n",
      "                                                                                             pline[key]['p']*100,\n",
      "                                                                                             pline[key]['s_p']*100,\n",
      "                                                                                             pline[key]['th'],\n",
      "                                                                                             pline[key]['s_th'],\n",
      "                                                                                             calibrators[key]['p']*100,\n",
      "                                                                                             calibrators[key]['s_p']*100,\n",
      "                                                                                             calibrators[key]['th'],\n",
      "                                                                                             calibrators[key]['s_th'])\n",
      "\n",
      "axp.set_ylabel(r'$p_{\\rm RBP} - p_{\\rm CAT}$, [\\%]')\n",
      "axp.set_xlim([axp.get_xlim()[0]-2,axp.get_xlim()[1]+2])\n",
      "axp.set_ylim([-0.8,0.8])\n",
      "axp.set_xticklabels([])\n",
      "axp.plot(axp.get_xlim(),[0,0],'k--')\n",
      "axth.set_ylabel(r'$\\chi_{\\rm RBP} - \\chi_{\\rm CAT}$, [$^{\\circ}$]')\n",
      "axth.set_xlim(axp.get_xlim())\n",
      "axth.plot(axth.get_xlim(),[0,0],'k--')\n",
      "plt.setp( axth.xaxis.get_majorticklabels(), rotation=30 )\n",
      "axth.legend(leg,loc='upper center', #bbox_to_anchor=(1.30, 0.0),\n",
      "           ncol=2, fancybox=True,numpoints=1,prop=fontP)\n",
      "plt.savefig('calibrator_light_curves.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "HD 215806$^{b}$ & 1.96 & 0.09 & 69.6 &  1.3 & 1.830 & 0.040 & 66.00 & 1.00\n",
        "HD 236633$^{a}$ & 5.22 & 0.23 & 95.4 &  1.3 & 5.376 & 0.028 & 93.04 & 0.15\n",
        "Hiltner 960$^{a}$ & 5.45 & 0.08 & 56.4 &  0.4 & 5.210 & 0.029 & 54.54 & 0.16\n",
        "VI Cyg \\#12$^{a}$ & 7.78 & 0.05 & 119.2 &  0.2 & 7.893 & 0.037 & 116.23 & 0.14"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "BD+64$^{\\circ}$106$^{a}$ & 5.19 & 0.10 & 98.0 &  0.6 & 5.150 & 0.098 & 96.74 & 0.54\n",
        "HD 155197$^{a}$ & 3.92 & 0.09 & 104.5 &  0.7 & 4.274 & 0.027 & 102.88 & 0.18\n",
        "HD 204827$^{a}$ & 5.29 & 0.06 & 61.6 &  0.3 & 4.893 & 0.029 & 59.10 & 0.17"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYQAAAGCCAYAAADg5LTOAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ntAqnpkuboUAAAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x6d8d250>"
       ]
      }
     ],
     "prompt_number": 42
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "di = []\n",
      "sdi = []\n",
      "for key in pline.iterkeys():\n",
      "    di.append( (pline[key]['th'] - calibrators[key]['th']) )\n",
      "    sdi.append( np.sqrt( pline[key]['s_th']**2 + calibrators[key]['s_th']**2 ) )\n",
      "print 'Offset is %4.2f +/- %4.2f deg'%(np.mean(di),np.sqrt(np.sum(np.array(sdi)**2))/len(sdi))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Offset is 2.31 +/- 0.34 deg\n"
       ]
      }
     ],
     "prompt_number": 43
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "di = []\n",
      "sdi = []\n",
      "for key in pline.iterkeys():\n",
      "    di.append( (pline[key]['p'] - calibrators[key]['p']) )\n",
      "    sdi.append( np.sqrt( pline[key]['s_p']**2 + calibrators[key]['s_p']**2 ) )\n",
      "print 'Offset is %4.2f +/- %4.2f '%(np.mean(di)*100,np.sqrt(np.sum(np.array(sdi)**2))/len(sdi)*100)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Offset is 0.03 +/- 0.05 \n"
       ]
      }
     ],
     "prompt_number": 44
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> figures/pipeline/.ipynb_checkpoints/analyze_observations_June-Oct2013-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import numpy as np\n",
      "import pandas as pd\n",
      "import matplotlib\n",
      "from pandas import DataFrame,Series\n",
      "import matplotlib.pyplot as plt\n",
      "from pipeline import robopol_pipeline\n",
      "import os\n",
      "import time\n",
      "from astropy import coordinates,units\n",
      "from pipeline import manage_photometry_database, robopol_pipeline\n",
      "from scipy.spatial.distance import pdist,squareform\n",
      "from scipy.spatial import KDTree\n",
      "from matplotlib.font_manager import FontProperties"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "odir = '/scr/ogk/tmp/pipeline'\n",
      "dates = [a for a in os.listdir(odir) if (len(a)==10)]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 20
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "odir_SNR = '/scr/ogk/tmp/pipeline_high_SNR'\n",
      "dates_SNR = [a for a in os.listdir(odir_SNR) if (len(a)==13)]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def import_df(fname):\n",
      "    cols = ['x','y','RA','Dec','p','s_p','th','s_th','q','s_q','u','s_u','Mask edge',\n",
      "            'Nphotons','s_Nphotons','photometry OK',\n",
      "            'Rmag1','s_Rmag1','Rmag2','s_Rmag2','RPTF','s_RPTF']\n",
      "    return pd.io.parsers.read_csv(fname,sep=',',index_col=False,\n",
      "                                  skipinitialspace=True,names=cols,skiprows=2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 10
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "for date in dates_SNR:\n",
      "    dir1 = os.path.join(odir_SNR,date)\n",
      "    for source in os.listdir(dir1):\n",
      "        dir2 = os.path.join(dir1,source)\n",
      "        if os.path.exists(os.path.join(dir2,'%s_data.csv'%source)):\n",
      "            print source, os.path.join(dir2,'%s_data.csv'%source)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "HD215806_2 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_08_14/HD215806_2/HD215806_2_data.csv\n",
        "HD215806_3 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_08_14/HD215806_3/HD215806_3_data.csv\n",
        "HD215806 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_08_14/HD215806/HD215806_data.csv\n",
        "VCyg12 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_07_15/VCyg12/VCyg12_data.csv\n",
        "VCyg12_1 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_07_15/VCyg12_1/VCyg12_1_data.csv\n",
        "HD212311 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_10_23/HD212311/HD212311_data.csv\n",
        "VCyg12_4 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_08_07/VCyg12_4/VCyg12_4_data.csv\n",
        "VCyg12_2 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_08_07/VCyg12_2/VCyg12_2_data.csv\n",
        "VCyg12_1 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_08_07/VCyg12_1/VCyg12_1_data.csv\n",
        "VCyg12_3 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_08_07/VCyg12_3/VCyg12_3_data.csv\n",
        "HD212311 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_08_04/HD212311/HD212311_data.csv\n",
        "HD215806 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_07_11/HD215806/HD215806_data.csv\n",
        "HD183143 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_07_11/HD183143/HD183143_data.csv\n",
        "HD21447 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_10_21/HD21447/HD21447_data.csv\n",
        "HD21447_1 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_10_21/HD21447_1/HD21447_1_data.csv\n",
        "HD21447 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_09_13/HD21447/HD21447_data.csv\n",
        "HD21447_1 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_09_13/HD21447_1/HD21447_1_data.csv\n",
        "HD21447 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_10_25/HD21447/HD21447_data.csv\n",
        "HD204827 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_10_25/HD204827/HD204827_data.csv\n",
        "HD155197 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_05_25/HD155197/HD155197_data.csv\n",
        "HD204827 /scr/ogk/tmp/pipeline_high_SNR/RP_2013_05_25/HD204827/HD204827_data.csv\n"
       ]
      }
     ],
     "prompt_number": 12
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# let's read in the results from disk:\n",
      "reductions = {}\n",
      "for date in dates:\n",
      "    dir1 = os.path.join(odir,date)\n",
      "    for source in os.listdir(dir1):\n",
      "        src = source.split('_')[0]\n",
      "        if not reductions.has_key(src):\n",
      "            reductions[src] = []\n",
      "        dir2 = os.path.join(dir1,source)\n",
      "        if os.path.exists(os.path.join(dir2,'%s_data.csv'%source)):\n",
      "            dte = \n",
      "            reductions[src].append( (date, import_df(os.path.join(dir2,'%s_data.csv'%source))) )"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 21
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "reductions.keys()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 16,
       "text": [
        "['HD215806',\n",
        " 'HD212311',\n",
        " 'VCyg12',\n",
        " 'HD155197',\n",
        " 'HD204827',\n",
        " 'HD21447',\n",
        " 'HD183143']"
       ]
      }
     ],
     "prompt_number": 16
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "reductions['VCyg12']"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 22,
       "text": [
        "[('2013_08_13',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 123 entries, 0 to 122\n",
        "Data columns (total 22 columns):\n",
        "x                123  non-null values\n",
        "y                123  non-null values\n",
        "RA               123  non-null values\n",
        "Dec              123  non-null values\n",
        "p                123  non-null values\n",
        "s_p              123  non-null values\n",
        "th               123  non-null values\n",
        "s_th             123  non-null values\n",
        "q                123  non-null values\n",
        "s_q              123  non-null values\n",
        "u                123  non-null values\n",
        "s_u              123  non-null values\n",
        "Mask edge        123  non-null values\n",
        "Nphotons         123  non-null values\n",
        "s_Nphotons       123  non-null values\n",
        "photometry OK    123  non-null values\n",
        "Rmag1            123  non-null values\n",
        "s_Rmag1          123  non-null values\n",
        "Rmag2            123  non-null values\n",
        "s_Rmag2          123  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_06_09',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 143 entries, 0 to 142\n",
        "Data columns (total 22 columns):\n",
        "x                143  non-null values\n",
        "y                143  non-null values\n",
        "RA               0  non-null values\n",
        "Dec              0  non-null values\n",
        "p                143  non-null values\n",
        "s_p              143  non-null values\n",
        "th               143  non-null values\n",
        "s_th             143  non-null values\n",
        "q                143  non-null values\n",
        "s_q              143  non-null values\n",
        "u                143  non-null values\n",
        "s_u              143  non-null values\n",
        "Mask edge        143  non-null values\n",
        "Nphotons         143  non-null values\n",
        "s_Nphotons       143  non-null values\n",
        "photometry OK    143  non-null values\n",
        "Rmag1            0  non-null values\n",
        "s_Rmag1          0  non-null values\n",
        "Rmag2            0  non-null values\n",
        "s_Rmag2          0  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_06_09',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 81 entries, 0 to 80\n",
        "Data columns (total 22 columns):\n",
        "x                81  non-null values\n",
        "y                81  non-null values\n",
        "RA               81  non-null values\n",
        "Dec              81  non-null values\n",
        "p                81  non-null values\n",
        "s_p              81  non-null values\n",
        "th               81  non-null values\n",
        "s_th             81  non-null values\n",
        "q                81  non-null values\n",
        "s_q              81  non-null values\n",
        "u                81  non-null values\n",
        "s_u              81  non-null values\n",
        "Mask edge        81  non-null values\n",
        "Nphotons         81  non-null values\n",
        "s_Nphotons       81  non-null values\n",
        "photometry OK    81  non-null values\n",
        "Rmag1            81  non-null values\n",
        "s_Rmag1          81  non-null values\n",
        "Rmag2            60  non-null values\n",
        "s_Rmag2          81  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_06_09',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 146 entries, 0 to 145\n",
        "Data columns (total 22 columns):\n",
        "x                146  non-null values\n",
        "y                146  non-null values\n",
        "RA               146  non-null values\n",
        "Dec              146  non-null values\n",
        "p                146  non-null values\n",
        "s_p              146  non-null values\n",
        "th               146  non-null values\n",
        "s_th             146  non-null values\n",
        "q                146  non-null values\n",
        "s_q              146  non-null values\n",
        "u                146  non-null values\n",
        "s_u              146  non-null values\n",
        "Mask edge        146  non-null values\n",
        "Nphotons         146  non-null values\n",
        "s_Nphotons       146  non-null values\n",
        "photometry OK    146  non-null values\n",
        "Rmag1            146  non-null values\n",
        "s_Rmag1          146  non-null values\n",
        "Rmag2            146  non-null values\n",
        "s_Rmag2          146  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_06_26',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 3 entries, 0 to 2\n",
        "Data columns (total 22 columns):\n",
        "x                3  non-null values\n",
        "y                3  non-null values\n",
        "RA               0  non-null values\n",
        "Dec              0  non-null values\n",
        "p                3  non-null values\n",
        "s_p              3  non-null values\n",
        "th               3  non-null values\n",
        "s_th             3  non-null values\n",
        "q                3  non-null values\n",
        "s_q              3  non-null values\n",
        "u                3  non-null values\n",
        "s_u              3  non-null values\n",
        "Mask edge        3  non-null values\n",
        "Nphotons         3  non-null values\n",
        "s_Nphotons       3  non-null values\n",
        "photometry OK    3  non-null values\n",
        "Rmag1            0  non-null values\n",
        "s_Rmag1          0  non-null values\n",
        "Rmag2            0  non-null values\n",
        "s_Rmag2          0  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_06_26',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 56 entries, 0 to 55\n",
        "Data columns (total 22 columns):\n",
        "x                56  non-null values\n",
        "y                56  non-null values\n",
        "RA               56  non-null values\n",
        "Dec              56  non-null values\n",
        "p                56  non-null values\n",
        "s_p              56  non-null values\n",
        "th               56  non-null values\n",
        "s_th             56  non-null values\n",
        "q                56  non-null values\n",
        "s_q              56  non-null values\n",
        "u                56  non-null values\n",
        "s_u              56  non-null values\n",
        "Mask edge        56  non-null values\n",
        "Nphotons         56  non-null values\n",
        "s_Nphotons       56  non-null values\n",
        "photometry OK    56  non-null values\n",
        "Rmag1            56  non-null values\n",
        "s_Rmag1          56  non-null values\n",
        "Rmag2            54  non-null values\n",
        "s_Rmag2          56  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_10_15',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 33 entries, 0 to 32\n",
        "Data columns (total 22 columns):\n",
        "x                33  non-null values\n",
        "y                33  non-null values\n",
        "RA               33  non-null values\n",
        "Dec              33  non-null values\n",
        "p                33  non-null values\n",
        "s_p              33  non-null values\n",
        "th               33  non-null values\n",
        "s_th             33  non-null values\n",
        "q                33  non-null values\n",
        "s_q              33  non-null values\n",
        "u                33  non-null values\n",
        "s_u              33  non-null values\n",
        "Mask edge        33  non-null values\n",
        "Nphotons         33  non-null values\n",
        "s_Nphotons       33  non-null values\n",
        "photometry OK    33  non-null values\n",
        "Rmag1            33  non-null values\n",
        "s_Rmag1          33  non-null values\n",
        "Rmag2            33  non-null values\n",
        "s_Rmag2          33  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_07_20',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 72 entries, 0 to 71\n",
        "Data columns (total 22 columns):\n",
        "x                72  non-null values\n",
        "y                72  non-null values\n",
        "RA               72  non-null values\n",
        "Dec              72  non-null values\n",
        "p                72  non-null values\n",
        "s_p              72  non-null values\n",
        "th               72  non-null values\n",
        "s_th             72  non-null values\n",
        "q                72  non-null values\n",
        "s_q              72  non-null values\n",
        "u                72  non-null values\n",
        "s_u              72  non-null values\n",
        "Mask edge        72  non-null values\n",
        "Nphotons         72  non-null values\n",
        "s_Nphotons       72  non-null values\n",
        "photometry OK    72  non-null values\n",
        "Rmag1            72  non-null values\n",
        "s_Rmag1          72  non-null values\n",
        "Rmag2            71  non-null values\n",
        "s_Rmag2          72  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_07_19',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 48 entries, 0 to 47\n",
        "Data columns (total 22 columns):\n",
        "x                48  non-null values\n",
        "y                48  non-null values\n",
        "RA               48  non-null values\n",
        "Dec              48  non-null values\n",
        "p                48  non-null values\n",
        "s_p              48  non-null values\n",
        "th               48  non-null values\n",
        "s_th             48  non-null values\n",
        "q                48  non-null values\n",
        "s_q              48  non-null values\n",
        "u                48  non-null values\n",
        "s_u              48  non-null values\n",
        "Mask edge        48  non-null values\n",
        "Nphotons         48  non-null values\n",
        "s_Nphotons       48  non-null values\n",
        "photometry OK    48  non-null values\n",
        "Rmag1            48  non-null values\n",
        "s_Rmag1          48  non-null values\n",
        "Rmag2            48  non-null values\n",
        "s_Rmag2          48  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_08_07',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 38 entries, 0 to 37\n",
        "Data columns (total 22 columns):\n",
        "x                38  non-null values\n",
        "y                38  non-null values\n",
        "RA               0  non-null values\n",
        "Dec              0  non-null values\n",
        "p                38  non-null values\n",
        "s_p              38  non-null values\n",
        "th               38  non-null values\n",
        "s_th             38  non-null values\n",
        "q                38  non-null values\n",
        "s_q              38  non-null values\n",
        "u                38  non-null values\n",
        "s_u              38  non-null values\n",
        "Mask edge        38  non-null values\n",
        "Nphotons         38  non-null values\n",
        "s_Nphotons       38  non-null values\n",
        "photometry OK    38  non-null values\n",
        "Rmag1            0  non-null values\n",
        "s_Rmag1          0  non-null values\n",
        "Rmag2            0  non-null values\n",
        "s_Rmag2          0  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_06_21',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 100 entries, 0 to 99\n",
        "Data columns (total 22 columns):\n",
        "x                100  non-null values\n",
        "y                100  non-null values\n",
        "RA               0  non-null values\n",
        "Dec              0  non-null values\n",
        "p                100  non-null values\n",
        "s_p              100  non-null values\n",
        "th               100  non-null values\n",
        "s_th             100  non-null values\n",
        "q                100  non-null values\n",
        "s_q              100  non-null values\n",
        "u                100  non-null values\n",
        "s_u              100  non-null values\n",
        "Mask edge        100  non-null values\n",
        "Nphotons         100  non-null values\n",
        "s_Nphotons       100  non-null values\n",
        "photometry OK    100  non-null values\n",
        "Rmag1            0  non-null values\n",
        "s_Rmag1          0  non-null values\n",
        "Rmag2            0  non-null values\n",
        "s_Rmag2          0  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_06_21',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 7 entries, 0 to 6\n",
        "Data columns (total 22 columns):\n",
        "x                7  non-null values\n",
        "y                7  non-null values\n",
        "RA               0  non-null values\n",
        "Dec              0  non-null values\n",
        "p                7  non-null values\n",
        "s_p              7  non-null values\n",
        "th               7  non-null values\n",
        "s_th             7  non-null values\n",
        "q                7  non-null values\n",
        "s_q              7  non-null values\n",
        "u                7  non-null values\n",
        "s_u              7  non-null values\n",
        "Mask edge        7  non-null values\n",
        "Nphotons         7  non-null values\n",
        "s_Nphotons       7  non-null values\n",
        "photometry OK    7  non-null values\n",
        "Rmag1            0  non-null values\n",
        "s_Rmag1          0  non-null values\n",
        "Rmag2            0  non-null values\n",
        "s_Rmag2          0  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_08_06',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 63 entries, 0 to 62\n",
        "Data columns (total 22 columns):\n",
        "x                63  non-null values\n",
        "y                63  non-null values\n",
        "RA               63  non-null values\n",
        "Dec              63  non-null values\n",
        "p                63  non-null values\n",
        "s_p              63  non-null values\n",
        "th               63  non-null values\n",
        "s_th             63  non-null values\n",
        "q                63  non-null values\n",
        "s_q              63  non-null values\n",
        "u                63  non-null values\n",
        "s_u              63  non-null values\n",
        "Mask edge        63  non-null values\n",
        "Nphotons         63  non-null values\n",
        "s_Nphotons       63  non-null values\n",
        "photometry OK    63  non-null values\n",
        "Rmag1            63  non-null values\n",
        "s_Rmag1          63  non-null values\n",
        "Rmag2            51  non-null values\n",
        "s_Rmag2          63  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_08_06',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 77 entries, 0 to 76\n",
        "Data columns (total 22 columns):\n",
        "x                77  non-null values\n",
        "y                77  non-null values\n",
        "RA               77  non-null values\n",
        "Dec              77  non-null values\n",
        "p                77  non-null values\n",
        "s_p              77  non-null values\n",
        "th               77  non-null values\n",
        "s_th             77  non-null values\n",
        "q                77  non-null values\n",
        "s_q              77  non-null values\n",
        "u                77  non-null values\n",
        "s_u              77  non-null values\n",
        "Mask edge        77  non-null values\n",
        "Nphotons         77  non-null values\n",
        "s_Nphotons       77  non-null values\n",
        "photometry OK    77  non-null values\n",
        "Rmag1            77  non-null values\n",
        "s_Rmag1          77  non-null values\n",
        "Rmag2            73  non-null values\n",
        "s_Rmag2          77  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_08_06',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 110 entries, 0 to 109\n",
        "Data columns (total 22 columns):\n",
        "x                110  non-null values\n",
        "y                110  non-null values\n",
        "RA               110  non-null values\n",
        "Dec              110  non-null values\n",
        "p                110  non-null values\n",
        "s_p              110  non-null values\n",
        "th               110  non-null values\n",
        "s_th             110  non-null values\n",
        "q                110  non-null values\n",
        "s_q              110  non-null values\n",
        "u                110  non-null values\n",
        "s_u              110  non-null values\n",
        "Mask edge        110  non-null values\n",
        "Nphotons         110  non-null values\n",
        "s_Nphotons       110  non-null values\n",
        "photometry OK    110  non-null values\n",
        "Rmag1            110  non-null values\n",
        "s_Rmag1          110  non-null values\n",
        "Rmag2            110  non-null values\n",
        "s_Rmag2          110  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_08_06',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 63 entries, 0 to 62\n",
        "Data columns (total 22 columns):\n",
        "x                63  non-null values\n",
        "y                63  non-null values\n",
        "RA               63  non-null values\n",
        "Dec              63  non-null values\n",
        "p                63  non-null values\n",
        "s_p              63  non-null values\n",
        "th               63  non-null values\n",
        "s_th             63  non-null values\n",
        "q                63  non-null values\n",
        "s_q              63  non-null values\n",
        "u                63  non-null values\n",
        "s_u              63  non-null values\n",
        "Mask edge        63  non-null values\n",
        "Nphotons         63  non-null values\n",
        "s_Nphotons       63  non-null values\n",
        "photometry OK    63  non-null values\n",
        "Rmag1            63  non-null values\n",
        "s_Rmag1          63  non-null values\n",
        "Rmag2            63  non-null values\n",
        "s_Rmag2          63  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_07_15',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 29 entries, 0 to 28\n",
        "Data columns (total 22 columns):\n",
        "x                29  non-null values\n",
        "y                29  non-null values\n",
        "RA               29  non-null values\n",
        "Dec              29  non-null values\n",
        "p                29  non-null values\n",
        "s_p              29  non-null values\n",
        "th               29  non-null values\n",
        "s_th             29  non-null values\n",
        "q                29  non-null values\n",
        "s_q              29  non-null values\n",
        "u                29  non-null values\n",
        "s_u              29  non-null values\n",
        "Mask edge        29  non-null values\n",
        "Nphotons         29  non-null values\n",
        "s_Nphotons       29  non-null values\n",
        "photometry OK    29  non-null values\n",
        "Rmag1            29  non-null values\n",
        "s_Rmag1          29  non-null values\n",
        "Rmag2            29  non-null values\n",
        "s_Rmag2          29  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2)),\n",
        " ('2013_07_15',\n",
        "  <class 'pandas.core.frame.DataFrame'>\n",
        "Int64Index: 29 entries, 0 to 28\n",
        "Data columns (total 22 columns):\n",
        "x                29  non-null values\n",
        "y                29  non-null values\n",
        "RA               29  non-null values\n",
        "Dec              29  non-null values\n",
        "p                29  non-null values\n",
        "s_p              29  non-null values\n",
        "th               29  non-null values\n",
        "s_th             29  non-null values\n",
        "q                29  non-null values\n",
        "s_q              29  non-null values\n",
        "u                29  non-null values\n",
        "s_u              29  non-null values\n",
        "Mask edge        29  non-null values\n",
        "Nphotons         29  non-null values\n",
        "s_Nphotons       29  non-null values\n",
        "photometry OK    29  non-null values\n",
        "Rmag1            29  non-null values\n",
        "s_Rmag1          29  non-null values\n",
        "Rmag2            29  non-null values\n",
        "s_Rmag2          29  non-null values\n",
        "RPTF             0  non-null values\n",
        "s_RPTF           0  non-null values\n",
        "dtypes: float64(20), int64(2))]"
       ]
      }
     ],
     "prompt_number": 22
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "x = []\n",
      "y = []\n",
      "p = []\n",
      "s_p = []\n",
      "q = []\n",
      "s_q = []\n",
      "u = []\n",
      "s_u = []\n",
      "th = []\n",
      "s_th = []\n",
      "R = []\n",
      "s_R = []\n",
      "dte = []\n",
      "obj = []\n",
      "for target in reductions.iterkeys():\n",
      "    for date in reductions[target].iterkeys():\n",
      "        Nobs = len(reductions[target][date]['x'].values.tolist())\n",
      "        dte +=   [datetime.datetime.strptime(date,'%Y_%m_%d').date()]*Nobs\n",
      "        obj +=    [target]*Nobs\n",
      "        x +=      reductions[target][date]['x'].values.tolist()\n",
      "        y +=      reductions[target][date]['y'].values.tolist()\n",
      "        th +=     reductions[target][date]['th'].values.tolist()\n",
      "        s_th +=   reductions[target][date]['s_th'].values.tolist()\n",
      "        p +=      reductions[target][date]['p'].values.tolist()\n",
      "        s_p +=    reductions[target][date]['s_p'].values.tolist()\n",
      "        q +=      reductions[target][date]['q'].values.tolist()\n",
      "        s_q +=    reductions[target][date]['s_q'].values.tolist()\n",
      "        u +=      reductions[target][date]['u'].values.tolist()\n",
      "        s_u +=    reductions[target][date]['s_u'].values.tolist()\n",
      "        R +=      reductions[target][date]['RPTF'].values.tolist()\n",
      "        s_R +=    reductions[target][date]['s_RPTF'].values.tolist()\n",
      "        \n",
      "date = np.array(date)\n",
      "obj = np.array(obj)\n",
      "x = np.array(x)\n",
      "y = np.array(y)\n",
      "th = np.array(th)\n",
      "s_th = np.array(s_th)\n",
      "\n",
      "p = np.array(p)\n",
      "s_p = np.array(s_p)\n",
      "q = np.array(q)\n",
      "s_q = np.array(s_q)\n",
      "u = np.array(u)\n",
      "s_u = np.array(s_u)\n",
      "R = np.array(R)\n",
      "s_R = np.array(s_R)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def grid_plot(x,y,z,Ncells=10,zlabel='',cmap=plt.cm.YlGn,vmin=None,vmax=None,fig=None,ax=None):\n",
      "    # make a grid of the values in x,y,z and plot them using imshow\n",
      "    Zsum = np.zeros((Ncells,Ncells))\n",
      "    N = np.zeros((Ncells,Ncells))\n",
      "    for x0,y0,z0 in zip(x,y,z):\n",
      "        # what are the cell coordinates?\n",
      "        j = int(x0/2048.*Ncells)\n",
      "        i = int(y0/2048.*Ncells)\n",
      "        Zsum[i,j] += z0\n",
      "        N[i,j] += 1\n",
      "    # and what is the mean in each cell?\n",
      "    Zmean = Zsum/N\n",
      "    Zmean[Zmean == np.inf] = np.nan\n",
      "    \n",
      "    if (fig is None) or (ax is None):\n",
      "        fig, ax = plt.subplots()\n",
      "    cax = ax.imshow(Zmean,origin='lower',aspect='equal',\n",
      "                    extent=(2048./Ncells/2,2048-2048./Ncells/2,2048./Ncells/2,2048-2048./Ncells/2),\n",
      "                    cmap=cmap,\n",
      "                    interpolation='none',\n",
      "                    vmin=vmin,\n",
      "                    vmax=vmax)\n",
      "    ax.set_xlabel('x pixel')\n",
      "    ax.set_ylabel('y pixel')\n",
      "    cbar = fig.colorbar(cax)\n",
      "    cbar.ax.set_ylabel(zlabel)\n",
      "    return fig,ax"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "<h1>Look at trends and distributions in the calibrated data</h1>"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(5,5))\n",
      "ax = plt.subplot(111,xscale='log',yscale='log')\n",
      "plt.plot(p,s_p,'k.')\n",
      "#lims = [1*1e-4,1.0]\n",
      "#plt.plot(lims,lims,'k--')\n",
      "plt.xlim([0,1])\n",
      "plt.ylim([0,0.1])\n",
      "plt.xlabel('p')\n",
      "plt.ylabel('sigma p')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 9,
       "text": [
        "<matplotlib.text.Text at 0x7279d10>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAVIAAAFBCAYAAAAllyfaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngiAsQkJKEARhkf8Hw+Hvwe84OfMAAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x530f750>"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure()\n",
      "plt.hist(p/s_p,np.linspace(1,20,50),color='k')\n",
      "plt.xlim([1,20])\n",
      "plt.xlabel('SNR in p')\n",
      "plt.ylabel('Number of sources')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 10,
       "text": [
        "<matplotlib.text.Text at 0x84fae90>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYsAAAEJCAYAAABlmAtYAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x8507ad0>"
       ]
      }
     ],
     "prompt_number": 10
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(5,5))\n",
      "ax = plt.subplot(111)\n",
      "plt.plot(R,s_R,'k.')\n",
      "plt.xlabel('R')\n",
      "plt.ylabel('sigma R')\n",
      "plt.xlim([13,18])\n",
      "plt.ylim([0,0.1])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 11,
       "text": [
        "(0, 0.1)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAU0AAAE/CAYAAADCGpEOAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x85246d0>"
       ]
      }
     ],
     "prompt_number": 11
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "s_R_split = lambda R: 5.0e-3*(R-13.0)**2+7e-3"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 12
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(5,5))\n",
      "ax = plt.subplot(111)\n",
      "I1 = (s_R > s_R_split(R))\n",
      "I2 = ~I1\n",
      "#Is = obj == 'RBPLJ2202+4216'\n",
      "#Is2 = obj == 'RBPLJ1555+1111'\n",
      "#Is3 = obj == 'RBPLJ2148+0657'\n",
      "I1 = I1 & ~np.isnan(R)\n",
      "I2 = I2 & ~np.isnan(R)\n",
      "#Is = Is & ~np.isnan(R)\n",
      "#Is2 = Is2 & ~np.isnan(R)\n",
      "#Is3 = Is3 & ~np.isnan(R)\n",
      "plt.plot(R[I1],s_R[I1],'k.',\n",
      "         R[I2],s_R[I2],'b.')#,\n",
      "#         R[Is],s_R[Is],'r*',\n",
      "#         R[Is2],s_R[Is2],'g*')#,\n",
      "         #R[Is3],s_R[Is3],'m*')\n",
      "rf = np.linspace(12,17,51)\n",
      "plt.plot(rf,s_R_split(rf),'r--')\n",
      "plt.xlabel('R')\n",
      "plt.ylabel('sigma R')\n",
      "plt.xlim([13,18])\n",
      "plt.ylim([0,0.1])\n",
      "#plt.legend(['Pop. 1','Pop. 2','RBPLJ2202+4216','RBPLJ1555+1111','border'],loc='lower right',numpoints=1)\n",
      "plt.legend(['Pop. 1','Pop. 2','border'],loc='lower right',numpoints=1)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 13,
       "text": [
        "<matplotlib.legend.Legend at 0x879de10>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAU0AAAE/CAYAAADCGpEOAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n2ySAcOJ7AAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x801fd90>"
       ]
      }
     ],
     "prompt_number": 13
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "srces = unique(obj[I1])\n",
      "Ns = np.zeros(len(srces))\n",
      "for k in range(len(srces)):\n",
      "    src = srces[k]\n",
      "    Ns[k] = (obj[I1]==src).sum()\n",
      "Isort = np.argsort(Ns)\n",
      "for m in range(len(Isort)):\n",
      "    print '%15s, %d'%(srces[Isort[m]],Ns[Isort[m]])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1245+5709, 2\n",
        "     J1526+6650, 3\n",
        " RBPLJ1153+4931, 5\n",
        " RBPLJ0114+1325, 5\n",
        " RBPLJ1526+6650, 6\n",
        " RBPLJ1512+0203, 7\n",
        " RBPLJ1516+1932, 7\n",
        "RBPLJ1248+5820_2, 7\n",
        " RBPLJ1221+2813, 7\n",
        "     J1623+6644, 9\n",
        "     J1624+5652, 9\n",
        " RBPLJ1505+0326, 10\n",
        "     J1551+5806, 11\n",
        "     J1603+5730, 11\n",
        " RBPLJ1222+0413, 11\n",
        "RBPLJ1248+5820_1, 11\n",
        " RBPLJ1427+2348, 12\n",
        " RBPLJ2321+2732, 13\n",
        " RBPLJ1603+5730, 14\n",
        " RBPLJ1256-0547, 14\n",
        " RBPLJ1041+0610, 15\n",
        "RBPLJ1653+3945_1, 15\n",
        " RBPLJ2147+0929, 19\n",
        " RBPLJ1542+6129, 21\n",
        " RBPLJ1253+5301, 21\n",
        " RBPLJ1624+5652, 23\n",
        " RBPLJ1121-0553, 23\n",
        "RBPLJ1725+1152_1, 26\n",
        " RBPLJ0814+6431, 28\n",
        " RBPLJ2152+1734, 28\n",
        "RBPLJ0442-0017_1, 30\n",
        " RBPLJ1540+1447, 31\n",
        " RBPLJ1517-2422, 32\n",
        " RBPLJ0841+7053, 36\n",
        " RBPLJ2253+1404, 37\n",
        " RBPLJ2108-1607, 41\n",
        " RBPLJ1248+5820, 49\n",
        " RBPLJ0217+0837, 54\n",
        "RBPLJ2143+1743_1, 57\n",
        " RBPLJ0259+0747, 62\n",
        " RBPLJ0848+6606, 67\n",
        " RBPLJ1048+7143, 68\n",
        " RBPLJ1203+6031, 71\n",
        "RBPLJ2202+4216_1, 79\n",
        " RBPLJ2334+0736, 93\n",
        " RBPLJ0211+1051, 107\n",
        " RBPLJ1607+1551, 110\n",
        " RBPLJ0442-0017, 111\n",
        " RBPLJ1551+5806, 118\n",
        " RBPLJ1604+5714, 123\n",
        " RBPLJ2035+1056, 126\n",
        " RBPLJ2225-0457, 185\n",
        " RBPLJ0045+2127, 195\n",
        " RBPLJ1553+1256, 264\n",
        " RBPLJ1653+3945, 265\n",
        " RBPLJ2232+1143, 302\n",
        " RBPLJ2148+0657, 421\n",
        "       BD64.105, 428\n",
        " RBPLJ1555+1111, 453\n",
        " RBPLJ2131-0915, 463\n",
        " RBPLJ1725+1152, 505\n",
        " RBPLJ2143+1743, 542\n",
        " RBPLJ1838+4802, 632\n",
        " RBPLJ2202+4216, 3427\n"
       ]
      }
     ],
     "prompt_number": 14
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "bad_objects = ['RBPLJ2202+4216',\n",
      "               'BD64.105',\n",
      "               'RBPLJ1725+1152',\n",
      "               'RBPLJ1555+1111',\n",
      "               'RBPLJ2334+0736',\n",
      "               'RBPLJ2143+1743',\n",
      "               'RBPLJ1203+6031',\n",
      "               'RBPLJ1653+3945_1',\n",
      "               'RBPLJ2202+4216_1',\n",
      "               'RBPLJ1838+4802',\n",
      "               'RBPLJ2148+0657',\n",
      "               'RBPLJ1653+3945']\n",
      "Ibad = obj == ''\n",
      "for bobj in bad_objects:\n",
      "    Ibad = Ibad | (obj==bobj)\n",
      "\n",
      "Iplot = ~Ibad\n",
      "\n",
      "# convert to a flux:\n",
      "F0 = 727.0 # R-band, photons / s / cm^2 / Angstrom\n",
      "F = F0 * 10**(-0.4 * R[Iplot])\n",
      "s_F = F * s_R[Iplot]\n",
      "\n",
      "plt.figure(figsize=(5,3))\n",
      "ax = plt.subplot(111)#,xscale='log',yscale='log')\n",
      "#plt.plot(R[Iplot],s_R[Iplot],'k.')\n",
      "plt.plot(F,s_F,'k.')\n",
      "plt.xlabel(r'$F$')\n",
      "plt.ylabel(r'$\\sigma_F$')\n",
      "#plt.xlim([10**-4,10**-2])\n",
      "#plt.ylim([0,0.09])\n",
      "#ax.invert_xaxis()\n",
      "#plt.legend(['Pop. 1','Pop. 2','RBPLJ2202+4216','RBPLJ1555+1111','border'],loc='lower right',numpoints=1)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 15,
       "text": [
        "<matplotlib.text.Text at 0x8776d90>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAVgAAADPCAYAAACweMkPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSMkeAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x8791190>"
       ]
      }
     ],
     "prompt_number": 15
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def get_reds(reductions,sources):\n",
      "    sources = np.unique(sources)\n",
      "    rkeys = reductions.keys()\n",
      "    # get the reductions\n",
      "    red = {}\n",
      "    for src in sources:\n",
      "        # find all keys that correspond:\n",
      "        src_keys = [a for a in rkeys if (a.find(src) > -1)]\n",
      "        src_items = []\n",
      "        for src_key in src_keys:\n",
      "            src_items += reductions[src_key].items()\n",
      "        # turn it back into a dict:\n",
      "        sr = dict(src_items)\n",
      "        red[src] = {'Nobs':len(sr),\n",
      "                    'data':sr}\n",
      "    return red"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 16
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def get_p(ID):\n",
      "    source_list = os.path.join(os.environ['ROBOPOL_ANALYSIS'],'documents','robopol_source_list.csv')\n",
      "    fin = open(source_list,'r')\n",
      "    p = None\n",
      "    th = None\n",
      "    for line in fin:\n",
      "        if line[0] is not '#':\n",
      "            lparse = line.split(',')\n",
      "            if lparse[0] == ID:\n",
      "                p = float(lparse[4])\n",
      "                th = float(lparse[5])\n",
      "                break\n",
      "    return p,th"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 17
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# for each of the calibrator sources, what is the label and what is the reference for the values:\n",
      "# a: Schmidt, Elston & Lupie (1992)\n",
      "# b: Whittet et al. (1992).\n",
      "calibrators = {'BD64.105':   {'legend':r'BD+64$^{\\circ}$106$^{a}$','band':'R','p':0.0515,'th':96.74,'s_p':0.00098,'s_th':0.54},\n",
      "               'HD236633':   {'legend':r'HD 236633$^{a}$',         'band':'R','p':0.05376,'th':93.04,'s_p':0.00028,'s_th':0.15},\n",
      "               'Hiltner960': {'legend':r'Hiltner 960$^{a}$',       'band':'R','p':0.0521,'th':54.54,'s_p':0.00029,'s_th':0.16},\n",
      "               'VCyg12':     {'legend':r'VI Cyg \\#12$^{a}$',       'band':'R','p':0.07893,'th':116.23,'s_p':0.00037,'s_th':0.14},\n",
      "               'HD204827':   {'legend':r'HD 204827$^{a}$',         'band':'R','p':0.04893,'th':59.10,'s_p':0.00029,'s_th':0.17},\n",
      "               'HD21447':    {'legend':r'HD 21447$^{a}$',          'band':'V','p':0.00051,'th':171.49,'s_p':0.0002,'s_th':np.nan},\n",
      "               'HD215806':   {'legend':r'HD 215806$^{b}$',         'band':'R','p':0.0183,'th':66.0,'s_p':0.0004,'s_th':1.0},\n",
      "               'HD147283':   {'legend':r'HD 147283$^{b}$',         'band':'R','p':0.0159,'th':174.0,'s_p':0.0003,'s_th':1.0},\n",
      "               'HD183143':   {'legend':r'HD 183143$^{a}$',         'band':'U','p':0.04951,'th':178.51,'s_p':0.00068,'s_th':0.39},\n",
      "               'HD212311':   {'legend':r'HD 212311$^{a}$',         'band':'V','p':0.00034,'th':50.99,'s_p':0.00021,'s_th':np.nan},\n",
      "               'HD155197':   {'legend':r'HD 155197$^{a}$',         'band':'R','p':0.04274,'th':102.88,'s_p':0.00027,'s_th':0.18}}"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 18
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "cals = np.array(calibrators.keys())\n",
      "\n",
      "cal_sources = [a.split('_')[0] for a in reductions.iterkeys() if (np.any(cals==a) & (len(reductions[a])>0))]\n",
      "cal_red = get_reds(reductions,cal_sources)\n",
      "\n",
      "plt.figure(figsize=(6,6))\n",
      "gs = matplotlib.gridspec.GridSpec(2, 1)\n",
      "gs.update(hspace=0.075)\n",
      "fontP = FontProperties()\n",
      "fontP.set_size('small')\n",
      "\n",
      "axp = plt.subplot(gs[0])\n",
      "plt.hold(True)\n",
      "axth = plt.subplot(gs[1])\n",
      "plt.hold(True)\n",
      "leg = []\n",
      "symbols = ['s','*','o','^','x','1','<']\n",
      "pline = {}\n",
      "for key in cal_red.iterkeys():\n",
      "    tme = []\n",
      "    p = []\n",
      "    s_p = []\n",
      "    th = []\n",
      "    s_th = []\n",
      "    for date in cal_red[key]['data'].iterkeys():\n",
      "        pm = cal_red[key]['data'][date].ix[0,'p']\n",
      "        spm = cal_red[key]['data'][date].ix[0,'s_p']\n",
      "        thm = cal_red[key]['data'][date].ix[0,'th']\n",
      "        sthm = cal_red[key]['data'][date].ix[0,'s_th']\n",
      "        #if pm/spm > 1.0:\n",
      "        if True:\n",
      "            tme.append( pd.datetime.strptime(date,'%Y_%m_%d').date() )\n",
      "            p.append( pm )\n",
      "            s_p.append( spm )\n",
      "            th.append( thm )\n",
      "            s_th.append( sthm )\n",
      "    tme = np.array(tme)\n",
      "    p = np.array(p)\n",
      "    s_p = np.array(s_p)\n",
      "    th = np.array(th)*180/np.pi\n",
      "    s_th = np.array(s_th)*180/np.pi\n",
      "    pcat = calibrators[key]['p']\n",
      "    thcat = calibrators[key]['th']\n",
      "    if (len(p) >= 1) & (np.mean(p[~np.isnan(p)]/s_p[~np.isnan(p)]) >= 5):\n",
      "        # plot the debiased value:\n",
      "        Idb = p/s_p >= 4\n",
      "        pest = np.sqrt(p**2 - s_p**2)\n",
      "        if (calibrators[key]['band'] == 'R') & (key != 'HD147283'):\n",
      "            color = 'k'\n",
      "            dT = th-thcat\n",
      "            dT[dT < -100] = dT[dT < -100] + 180\n",
      "            Inn = (~np.isnan(s_th)) & (~np.isnan(th)) & (~np.isnan(s_p)) & (~np.isnan(p)) & (p/s_p >= 5) & (dT > -60)\n",
      "            if key == 'VCyg12':\n",
      "                Inn = Inn & (dT>0)\n",
      "            if np.mean(th[Inn]) < -10:\n",
      "                t = np.mean(th[Inn]) + 180\n",
      "            else:\n",
      "                t = np.mean(th[Inn])\n",
      "                \n",
      "            pline[key] = {'p':np.mean(pest[Inn]),\n",
      "                          's_p':np.sqrt(np.sum(s_p[Inn]**2))/np.sum(Inn),\n",
      "                          'th':t,\n",
      "                          's_th':np.sqrt(np.sum(s_th[Inn]**2))/np.sum(Inn)}\n",
      "\n",
      "            leg.append(calibrators[key]['legend'])\n",
      "            axp.errorbar(tme[Inn].tolist(),100*(pest[Inn]-pcat),yerr=100*s_p[Inn],fmt='%s%s'%(color,symbols[0]))\n",
      "            axth.errorbar(tme[Inn].tolist(),dT[Inn],yerr=s_th[Inn],fmt='%s%s'%(color,symbols[0]))\n",
      "            symbols.append(symbols.pop(0)) # circular left shift\n",
      "            print '%s & %4.2f & %4.2f & %4.1f & %4.1f & %4.3f & %4.3f & %4.2f & %4.2f'%(calibrators[key]['legend'],\n",
      "                                                                                             pline[key]['p']*100,\n",
      "                                                                                             pline[key]['s_p']*100,\n",
      "                                                                                             pline[key]['th'],\n",
      "                                                                                             pline[key]['s_th'],\n",
      "                                                                                             calibrators[key]['p']*100,\n",
      "                                                                                             calibrators[key]['s_p']*100,\n",
      "                                                                                             calibrators[key]['th'],\n",
      "                                                                                             calibrators[key]['s_th'])\n",
      "                                                                                        \n",
      "            #print '%s: Nobs = %d, <SNR> = %3.2f, std = %5.4f%%, <sigma> = %5.4f%%'%(key,\n",
      "            #                                                                    len(p[Inn]),\n",
      "            #                                                                    np.mean(p[Inn]/s_p[Inn]),\n",
      "            #                                                                    np.std(p[Inn])*100,\n",
      "            #                                                                    np.mean(s_p[Inn])*100)\n",
      "axp.set_ylabel(r'$p_{\\rm RBP} - p_{\\rm CAT}$, [\\%]')\n",
      "axp.set_xlim([axp.get_xlim()[0]-2,axp.get_xlim()[1]+2])\n",
      "axp.set_ylim([-0.8,0.8])\n",
      "axp.set_xticks(axp.get_xticks()[7::30])\n",
      "axp.set_xticklabels([])\n",
      "axp.plot(axp.get_xlim(),[0,0],'k--')\n",
      "axth.set_ylabel(r'$\\chi_{\\rm RBP} - \\chi_{\\rm CAT}$, [$^{\\circ}$]')\n",
      "axth.set_xlim(axp.get_xlim())\n",
      "axth.plot(axth.get_xlim(),[0,0],'k--')\n",
      "#axth.set_ylim([-3,6])\n",
      "axth.set_xticks(axp.get_xticks())\n",
      "axth.set_xticklabels( [pd.datetime.fromordinal(int(a)).date() for a in axp.get_xticks() ] )\n",
      "plt.setp( axth.xaxis.get_majorticklabels(), rotation=30 )\n",
      "#axp.legend(leg,loc='lower right',numpoints=1)\n",
      "axth.legend(leg,loc='upper center', #bbox_to_anchor=(1.30, 0.0),\n",
      "           ncol=2, fancybox=True,numpoints=1,prop=fontP)\n",
      "#plt.tight_layout()\n",
      "plt.savefig('calibrator_light_curves.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BD+64$^{\\circ}$106$^{a}$ & 5.17 & 0.11 & 97.8 &  0.6 & 5.150 & 0.098 & 96.74 & 0.54\n",
        "HD 236633$^{a}$ & 5.22 & 0.23 & 95.4 &  1.3 & 5.376 & 0.028 & 93.04 & 0.15\n",
        "Hiltner 960$^{a}$ & 5.42 & 0.08 & 56.5 &  0.4 & 5.210 & 0.029 & 54.54 & 0.16\n",
        "VI Cyg \\#12$^{a}$ & 7.86 & 0.08 & 119.5 &  0.3 & 7.893 & 0.037 & 116.23 & 0.14"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "HD 215806$^{b}$ & 1.94 & 0.11 & 69.7 &  1.6 & 1.830 & 0.040 & 66.00 & 1.00\n",
        "HD 204827$^{a}$ & 5.31 & 0.07 & 61.5 &  0.4 & 4.893 & 0.029 & 59.10 & 0.17\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYQAAAGECAYAAAA2vVfTAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x8b28c90>"
       ]
      }
     ],
     "prompt_number": 19
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "di = []\n",
      "sdi = []\n",
      "for key in pline.iterkeys():\n",
      "    di.append( (pline[key]['th'] - calibrators[key]['th']) )\n",
      "    sdi.append( np.sqrt( pline[key]['s_th']**2 + calibrators[key]['s_th']**2 ) )\n",
      "print 'Offset is %4.2f +/- %4.2f deg'%(np.mean(di),np.sqrt(np.sum(np.array(sdi)**2))/len(sdi))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Offset is 2.45 +/- 0.42 deg\n"
       ]
      }
     ],
     "prompt_number": 20
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "di = []\n",
      "sdi = []\n",
      "for key in pline.iterkeys():\n",
      "    di.append( (pline[key]['p'] - calibrators[key]['p']) )\n",
      "    sdi.append( np.sqrt( pline[key]['s_p']**2 + calibrators[key]['s_p']**2 ) )\n",
      "print 'Offset is %4.2f +/- %4.2f '%(np.mean(di)*100,np.sqrt(np.sum(np.array(sdi)**2))/len(sdi)*100)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Offset is 0.10 +/- 0.06 \n"
       ]
      }
     ],
     "prompt_number": 21
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# what are the results of a manual reduction?\n",
      "man = {'BD64.105':[('2013_09_02',[68865,66765,65481,72137]),\n",
      "                   ('2013_09_03',[97196,93889,91839,101159]),\n",
      "                   ('2013_09_05',[71832,69525,68365,75278]),\n",
      "                   ('2013_09_08',[103152,99733,97532,107804]),\n",
      "                   ('2013_09_12',[98438,95415,93602,103381])\n",
      "                   ],\n",
      "       'HD147283':[('2013_06_23',[83190,82426,84485,81694])],\n",
      "       'HD204827':[('2013_07_12',[104784,113994,107417,113900]),\n",
      "                   ('2013_07_13',[141178,153387,144277,152956])\n",
      "                   ],\n",
      "       'HD215806':[('2013_06_27',[104981,106788,105889,108883]),\n",
      "                   ('2013_06_10',[622332,636158,445741,458193]),\n",
      "                   ('2013_06_23',[176651,180056,181371,186132]),\n",
      "                   ('2013_07_12',[40048,40266,40300,40686])\n",
      "                   ],\n",
      "       'VCyg12':[('2013_08_14',[103783,90261,94133,101518]),\n",
      "                 ('2013_08_08',[94612,82226,85266,92075]),\n",
      "                 ('2013_08_07',[27570,24058,24741,26955]),\n",
      "                 ('2013_07_21',[109060,95031,97739,106330]),\n",
      "                 ('2013_07_20',[92665,80409,83997,91047]), # bad seeing here\n",
      "                 ('2013_07_16',[223036,193455,199997,216953])\n",
      "                 ],\n",
      "       'HD236633':[('2013_09_11',[90836,89284,86409,95690]),\n",
      "                   ('2013_09_04',[97202,95033,92687,102557])\n",
      "                   ],\n",
      "       'Hiltner960':[('2013_09_13',[179272,197254,185939,193317])]\n",
      "       }\n",
      "# now, calculate p and theta:\n",
      "manual = {}\n",
      "for key in man.iterkeys():\n",
      "    p = []\n",
      "    theta = []\n",
      "    for date,Nspots in man[key]:\n",
      "        N0 = float(Nspots[0])\n",
      "        N1 = float(Nspots[1])\n",
      "        N2 = float(Nspots[2])\n",
      "        N3 = float(Nspots[3])\n",
      "        q = (N0-N1)/(N0+N1)\n",
      "        u = (N2-N3)/(N2+N3)\n",
      "        \n",
      "        p.append( np.sqrt(q**2 + u**2) )\n",
      "        theta.append( np.arctan2(u,q)/2.0 )\n",
      "    # now, what are the mean polarization?\n",
      "    manual[key] = {'p':np.mean(p),\n",
      "                   's_p':np.std(p),\n",
      "                   'th':np.mean(theta),\n",
      "                   's_th':np.std(theta)}"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 32
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(9/2.0,6/2.0))\n",
      "ax = plt.subplot(111)\n",
      "plt.hold(True)\n",
      "\n",
      "for key in pline.iterkeys():\n",
      "    pcat,thcat = get_p(key)\n",
      "    \n",
      "    fmt = 'k.'\n",
      "    plt.errorbar(pcat*100,\n",
      "                 (pline[key]['p'] - pcat)*100,\n",
      "                 yerr=pline[key]['s_p']*100,\n",
      "                 fmt=fmt)\n",
      "    fmt = 'r*'\n",
      "    if manual.has_key(key):\n",
      "        plt.errorbar(pcat*100,\n",
      "                     (manual[key]['p'] - pcat)*100,\n",
      "                     yerr=manual[key]['s_p']*100,\n",
      "                     fmt=fmt)\n",
      "    #print '%s & %3.2f & %3.2f & %4.3f & %4.3f & %s'%(ind,\n",
      "    #                                                 df2.ix[ind,'mean p'],\n",
      "    #                                                 df2.ix[ind,'std p'],\n",
      "    #                                                 df2.ix[ind,'p'],\n",
      "    #                                                 df2.ix[ind,'s_p'],\n",
      "    #                                                 df2.ix[ind,'ref'])\n",
      "\n",
      "#plt.xlim([0,10])\n",
      "plt.ylim([-1,1])\n",
      "plt.plot(ax.get_xlim(),[0,0],'k--')\n",
      "plt.xlabel(r'Catalog polarization [\\%, $0\\leq p\\leq 100$]')\n",
      "plt.ylabel(r'$p_{\\rm RBP} - p_{\\rm CAT}$ [\\%]')\n",
      "plt.legend(['RoboPol pipeline','APT (manual)'],numpoints=1)\n",
      "plt.tight_layout()\n",
      "\n",
      "#plt.savefig('polarization_calibrator_comparison.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAATwAAADQCAYAAACa9N1LAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzt3X9sG+eZJ/DvcO00cFF7yLjeAm0DiZQDbJJFTf3w5dze\nRjF/NJczCpwlMel2gQV6Fkkge03bmCEdpKiyKGKbzC0uQAJYMwayRVw3lkj/ESC3jTTTddMi21YU\nmUODQxCLQy9coEkDUy+VLRInqd77Q+GEpIbiD5EcUvN8ACEmZ/jOwyHzcN6Z931G4JxzEEKIBdjM\nDoAQQrqFEh4hxDIo4RFCLMPUhBeNRmsuk2UZqqpCluUuRkQI2clMS3iSJCGVShkuUxQFDocDHo8H\nAJDNZrsZGiFkhzIt4QWDQTidTsNliqLA5XIBAJxOJxRF6WZohJAdqifP4THGUBotwzlHLpczOSJC\nyE7QkwmvnCAIZodACNkhdpkdgBFRFFEoFPTHpe5tCSVBQkgrcyZ66giPMQYA8Pl80DQNAKBpGnw+\n36Z1Oec99ffDH/7Q9Bh6PaZei4di6s94OG99cphpCS+ZTCKdTuPy5csANpKd1+sFAHg8HjDGoKoq\nGGM4dOiQWWESQnYQ07q0k5OTmJyc1B+Looh0Oq0/jkQiAKAPTSGEkO3qqS5tPxsfHzc7hE16LaZe\niwegmBrRa/Fsh8C30yE2iSAI2+rHE+twOBxYXV01OwyyDXa7veIiJtB6DqCER3Y0+q70P6PPsNXP\nlbq0hBDLoIRHCLEMSniEdFgymYTL5YLf70cikUA4HEY4HK65fjQaxejoaFNtj46OIpFIIBAIIBaL\nGa4rSRJstub+l3c4HFhbW2vqNdXbaaWNjuF9qE/DJibole/K1NQUTyQS+mNBELiqqobraprGR0ZG\nWm7bbrdzRVEM17Xb7Q23yznn+Xy+qfWNttNqGyVGn2Grnysd4RHSJfyTk+yMMQiCULNaEG/hZHz5\na5xOJ/L5fGtBVhkYGOiJNtqFEh4hVYLBIMbHx/HAAw/o0x3bYXFxEeFwGIFAAMvLy3oiCIVCele3\nhDGGWCyGQCBQUQTXaN1yjDFomoaRkZG665Ykk0nYbDY9tkQiAaCya1prnXoxlbdR+ncsFoPf769Y\nv9FYt21bx5om6dOwiQla+a7ce++9HAAHwKemptoSR3m30+fz6V3Os2fP8lgsxjnnPBqNckmSeC6X\nq+gSCoJQc13OOZ+cnOQ+n4/H43EeCoV4KpWquW6tLq0gCHrX0+Vy6f+ujqN8HU3T+OzsLI9Go5xz\nzuPxuOF2arVht9s5Y6xmGyVGn2GrOYCO8AipsmfPHgDA2NgYJElqe/s+nw/z8/MAgHQ6XVHsdnl5\nGYIgVFy0EEUR+XzecF1gY0ya3+9HJBLBuXPncPz48Zrr1iKKon7E6XQ69eId9dZRFAWapiGRSCCX\ny9WtZFTehsPhALBx5NtMG9vRk+WhCDHTxYsXEQwGIUkSRFFsS5u8rMqH0+nE7OwsZFnG2NgYVlZW\nAAC5XA5DQ0PgnG9KOIODg4brVrddUmvdWhhjyOfzGBwchKZphucXjdYprVea+97K7RhKiXk7bTSs\npeNCk/Vp2MQEvfBdmZ+f5y6Xi4+OjnJVVTljjNvtdh4IBDjnnIdCIR6Px3k4HOacc64oCg+FQjwa\njepd1JLqdcvbrr4yW73u4uIit9lsXJblTTEKgsCj0WhF13txcZELgqCvb7QOY4z7fD49XsZYxXbK\n2yg9n0ql+PLyMrfb7TyRSBi2Uc7oM2z1c6WpZWRHo+9KY2w2G9bX17e9TifQ1DJCSNsoigJBEPTa\nlK2u0w/oCI/saPRd6X90hEcIIS2ghEcIsQxKeIQQy6CER0iXjYyMVDzequLJ1NQURkdHEQgE9GlZ\nDocDqVRqU7uqqnYl/nrKp5Nls1kUi0WTIyrT0mAWk/Vp2MQErXxX1tfX+dlYjK+vr7c9nuXlZS4I\nAk8mkxXP16p4Upralslk9ClayWRy0/Srxx57bNtVSdqpfDrZdqfnGX2GreYAOsIjpMorqRT+8Nxz\nWOjAEIxLly4hGAxidnZ20zJeVfFE0zQcPnx407LS7UxLNE1DPp/vqaok5R588MGKYgNmooRHyCcu\nSBKO3XUXfvn44/in997Dq6dO4dhdd+FCG+fT5vN5RKNRKIpSs6tXqngyNjaGkydPblq+b98+TE9P\n64+TyaSeGMsrkoyOjurFRkdHR/WqK4wxvTqJ3+/Xp3LVqmZiVPFkq3aqud1uXLp0qZXd1X7bOtY0\nSZ+GTUzQzHdlfX2d/5+5OR778pc5B3jsy1/m/zI/37au7eLiot4VdblcPB6P68uMKp6UK03FMjI1\nNVUxXay8IokgCLxYLHJN07jL5dLbKnUz4/F4RRzV1UyKxaL+fEkpjq3aKY91dXW16cKj5Yw+w1Zz\nABUPIOQTgiBAEAR8wBi+f+edWL9+XX+uHebn5yEIApaXlyGKIi5duqRPmC9VPDE6oqvH4XBsGoRb\n6t6Kooi9e/dWTAkbHh7G2NgYEokElpaWKgoFGFUzqWWrdnoVdWkJKXN9ZQX3P/88/tcbb+C/Pv88\nrl+92ra2V1dXce7cOZw7dw6KoiCTyeiViblBxZNGjYyMIJfLNbx+PB7HjRs3EIlEmk5SjDG9KGqj\n7WiaBp/P19R2Oqbl40wT9WnYxAS98l3xer18aGhIv4/F7Owst9vtfHR0lD/77LM1K55wvnGFdmpq\nittsNr2oZzWfz8c55xUVSebn57nNZuOqqvLZ2Vn934qi8JGRER6NRnk0GuWjo6M8n8/XrGbC+Ubl\nlVL1FYfDwWOx2JbtlFdZiUajNe/f0Qijz7DVz5Xm0pIdzSrflWw2i3Q6XXExoxfk83kkk0m9696K\nds6lpYRHdjQrfVeKxSL27dtndhgV2hETJTwLfYnJ9tB3pf9RtRRCCGkBDUshO5rdbu/oTWFI59nt\n9ra1RV1aQkjfaTUH0BHeFq5cuYIrV65sen58fBzj4+Ndj4cQsj2mHeHJsqxPkDa6lB6NRnH27FnI\nsrxpuRlHeE899RTuvvtufOMb3+jqdgkhm/XVRQtFUeBwOODxeAAY34dSlmUcPHhQv2el2TRNwx//\n+EezwyCEbINpCa/8ruiKomxaR5ZlXL16FUePHu12eISQHcqUc3iMMf1wlHNuOA9Q0zRks1koimI4\nSntmZkb/N51TI2Rnq3U+vVmmX7SoNWSglOQURYGqqnr3t6Q84RFCdrbqg5onn3yypXZM6dKKoohC\noaA/rj5PJ0mSXqxQFEVkMpmuxlctGAzi5ZdfxjPPPKNXiiCE9B9TEp7P54OmaQAqS8eUkonL5dKv\nzOZyuU03Pem2t956C2+//TbeeOMNBINBU2MhhLTOlITn8XjAGIOqqmCM4dChQ2CM6bX6PR4PZFlG\nKpXC/v37Tb9wsWfPHgAbRRWlNpb7JoR0F820aABjDMPDw/jud7+L73znO13bLiHEWNtnWgQCgS1f\nePjw4ZbKUfcjURRx9OhR/UiPENKfaia8wcFB+P3+mlm01h2KCCGkV9VMeA899BDcbnfNF952220d\nCYgQQjql4XN4+XweiqLo96Lcu3dvp2OrqVvn8MoHO7700kv40pe+hOHhYRroTIjJ2l7xOJvNVhzh\nlT9OJBLbqlG/XWYUD/jVr36FAwcO4I477ujqdgkhm7W9eMCNGzcQi8UqbiM3OjqK8+fPN3VLuJ3i\na1/7GiU7QvpczYTn9Xr1GRCyLMNut2Nubg4rKyu9c49JQghpQs0ubSKRALAxJMPhcEAURWiaBq/X\ni8HBwa4GWY0qHhNibW0/hzc0NARFUTAwMIBisQhFUTAxMYFUKgVN0yx3Do8Q0jvaPvD4zJkzcDqd\nCIVC8Hq9+tzXiYmJ1qMkhBATbTkshTEGSZJQKBRw6tSpnrnJLx3hEWJtbe/Snj9/HidOnKj5wlQq\nZdrR3k5IeHSDIEJa1/aE5/f7MTw8vOWLz5w50/QG22EnJLxyL7/8Ml588UW88MILZodCSF9o+zm8\nYDC45Q2MnU5n0xsjxj766CO89957ZodByI5XM+FNTk52Mw5CCOk40+9pYXXBYBCvvfYa3n33XTDG\nIIqi2SERYo4rVzb+AODPfwZWV4H9+4Hx8Y2/NqACoFv55APgnCOhqoh4PBvd/DZ+AOPj4/jFL34B\nAJiamsLc3Fxb2iWkr+XzwNGjG/810PEbcWezWX1erWWMjwMzM3jlr/8af0insXDzJjAz07ZkB3xa\nPl4URSofT0iHNZzw0um06VPKuu2CJOHYXXfhl48/jn+6eROv/vM/49hdd+FCGxPTxYsXceTIERw5\ncoS6s4R0WFM38bl27Rry+Tzy+TwuX77cqZh6xremp/HwzAzWP/gAAoD1Dz/EPzz5JL71yR3V2kEU\nRUQiEezevbttbRLSzzjniMfjHTlt1fBFi+Xl5Yp7suZyORw/frztAfUSQRAgCAI+YAzfF0Wsv/++\n/hwhpDNeSaXwhxdewMKePfh6m9tu+KKFqqrweDz642KxaNpUs25etJB/9CPc7nDAf/UqFnbtwvV9\n+3DiiSe2fR6vfKbFm2++iddffx0PPfQQzbQglnVBkvDiM8/gKx99hB9dvYondu3C/73jDjz0yCP4\nu6r7Qbd9pkW1RCKByclJ/TzetWvXMDAw0PQG28GUmRaMAbfcAnTgzmUfffQRPvzwQ3z2s59te9uE\n9AvOOX6WTOLVRx/F6evXceov/gL3vvgivj4xsalX1fGrtJFIBIODgygWi5Bl2XoDk0WxI8kOAHbv\n3k3JjlhexSmkoSG8v77e9lNIDZ/DU1UVs7OzYIzB5/NBVdW2BWEFVCyAkPqur6zg/uefh9/txsI9\n9+D61attbb/hLq0kSRAEAV6vF4yxLW/h2Gn9Xjzgueeew3333Yc777zT7FAI6U1mDzwOBoOY/mQ4\nRjqd1kvAk+a99NJLuH79utlhEGI5Tc+lHRwcxPT0NLLZbCfiIYSQjmn4CK804BjYGJJiZpeWEEJa\n0fARXjKZrLgyWz0uj9RRVgni73I5uC5cAP7t3xouRFB+0ePmzZvIZrO455576KIHIU1oeeCxmQmv\n3y9a/Oov/xKf+d73MBaLtfT669ev48iRI3QekOws5eWh3n8fyGSAr37V8KCg7RWPq5VPKzN6TBp3\n65//vFHvixDyqTaWXaul4YTHOYcsy3A6ndA0DQ6HY1sbLm9r2mAyfr3l/Ypzjp/86U/42z4+QiWk\nXzV80WJychJOpxOZTAZOp3NbdyxTFAUOh0PvEldf8a23vJ/9d58Pf/rgA4Sfe46OkgnpsoYSnizL\n8Pv9iEajEEVx2+fuFEWBy+UCsHEzIEVRmlrej0q19fa+9hpmATjffhvjt9/e1tp6hJCtNZTwnE4n\nFhYWkE6nYbfbtz3omDGmn3DknCOXyzW1vB+Vauvt5hwCgM/abPjBs8+2tbYeIWRrDSU8xhhef/11\nABtd23r3q21GvYnBtZaXJhWX/83MzBiuOzMzY/r6pec+t2sX/grAj9fXMfn3fw+bzdZ0+7fffjt+\n//vf9/T7pfVp/U6u36qGhqXEYjHcdtttWFpaArCRAKPRKIrFYktFQGOxGHw+HzweD1RVRSaTQSQS\naXh5vw5Lkc+cwe0HD8IRDOK3fj8+85Wv4H9Eo0g8/jgiTz3V8AdJw1KI1XV0Lm0gEIDX68Xc3Bzm\n5uZw7tw55HI5nDt3rukNAoDP54OmaQAATdPg8/kAfDrUpdbyfjcdi+m1vf7T3XfjRCy2Ud31ueew\nYIGS+YSYraGENzw8XDGVzOl0IhgMtnxLQY/HA8YYVFUFYwyHDh0CYwxer7fm8p3mZ7/97ac3CHrv\nPbx66lTbbxBECKlE96U1QXr/fnz+8GH8v3//d7yay+H0zZs49ZnP4F6XC18/cQLC97635eupS0us\nruMzLUh7vfvVr0L49rfxwbe/je+7XFi/fh3CP/4jhG2MbySkn3WjSG5TCS+VSm1rwLGllc0TFD/8\nELe++iqEf/1XfPPkSYz94AdYuHy57dVdCekn5Ynt2rVruP/++/Hmm2+2dRtNJbxCodDWjVvJlU/+\nAODCgQP4zwcOwOVyYfxv/gaCIODr9ENCiI5zjps3b7a9XerSdkn5r9fDDz+Mz33uc7j11lvNDYoQ\ni6GEZ4LPf/7zZodAiCU1XDyAEEL6HR3h9ZlgMIjf/e53ePfdd8EYgyiKZodESN9o6ghvJ9Wl61dv\nvfUWfv3rX+PmzZsIBoNmh0NI2wWDQXzzm9/EO++80/YSatSl7TN79uwBAOzevRsSzcogO9Bbb72F\n3/zmN3j//ffb/qNOCa/P/OQnP8Goy4X9+/dTd5bsSKUf9VtuuaXtP+oNJ7xSEdBr1661NQDSnN+o\nKo688w52d2CMEiG94OLFi3jggQfwhS98oe0/6g0nPIfDgYWFhR1RjLMfXXj0URw7cAC/DIXwv//j\nP/DfVldx7MABXHj0UbNDI6StRFHEs88+C5ut/R3QhlssZdrSzXvW1tbaHgyp7VvHjuHh8XGsf/zx\nRsVkzvEP4+P41rFjZodGSN9oeFjK2bNnMTs7qw+F0DQN6XS6k7GRMsJ990G4cQMf/Oxn+J8HD+L9\nlRUIDz4I4b77zA6NkL7RcMI7d+4cnE6n/rhUoJN0z/WVFdz//PP4q7Ex/Be3G/dQsQFCmkL18PoQ\n1cMjO1F5eSjGGH784x/jkUceMSwP1WoOaDjhybKMxcVFhEIhzM7OwuVy4fTp001vsB0o4VHCIzvb\nxx9/jHfeeQdf/OIXDZd39J4WwMbFirm5OWiahrm5Ob0cOyGEtNuuXbtqJrvtaPoq7ejoKIBPr9YS\nQki/aOoq7fz8PAqFAhwOBzRNw8LCQidjI4SQtmr5Km0+n+9IQIQQ0ikNd2nLkx2AtlcxIISQTms4\n4amqikAggLW1NciyjNnZ2U7GRQghbddwl5Yxhrm5OYTDYUxNTdFVWkJI32k44ZWu0oZCIbjdbppL\nSwjpOw0PPPb5fLDb7frjYrGIV155pWOBbYUGHtPAY2JtreaAho/wJEnC4OCg/pjm0nZX+bSbtbU1\nrK2tYWZmpq13ZSdkp2voCE+WZX0MXjgcxokTJ7oRW01WP8JbW1vDT3/6U4RCIbNDIcQUHZ1Lq6oq\nPB4PACCZTCKfzyMSiTQfZZtYPeERYnUdnUvLGMPrr78OAJicnMTw8HDTGyKEELM1dA5vaWkJmqbh\nqaeeAvDpoONisYjjx493LjpCCGmjhrq0mUwGgiDA7XYD2LhgoSgKksmkKfNpqUtLiLV1vB6ekVK5\n926jhEeItXW8Hp6R7SQ7WZahqipkWTZcHo1G9fUIIaQdTLkRt6IocDgc+pXfbDa7aR1ZlnHw4EG4\nXK5uh0cI2aFMS3ilROZ0OqEoyqZ1ZFnG1atXcfTo0W6HRwjZoRqeadFOjDG9/805N7y5t6ZpyGaz\nUBTFcMzfzMyM/m+abUDIzlY+02g7TEl45QRBMHy+lOQURakY+FxSnvAIITtb9UHNk08+2VI7HUt4\nRhcbHA4HJiYmIIoiCoWC/nz1eTpJkiAIAqanpyGKIjKZzKaERwghzepYwpuenq65zOfzQdM0eDwe\naJoGn88H4NNhLi6XS09wuVwOfr+/U2ESQizElIsWHo8HjDGoqgrGGA4dOgTGmF5U1OPxQJZlpFIp\n7N+/ny5cEELaYlsDj81CA48JsTZTBh4TQkg/oYRHCLEMSniEEMughEcIsQxKeIQQy6CERwixDEp4\nhBDLoIRHCLEMSniEEMughEcIsQxKeIQQy6CERwixDEp4hBDLoIRHCLEMSniEEMughEcIsQxKeIQQ\ny6CERwixDEp4hBDLoIRHCLEMSniEEMughEcIsQxKeIQQy6CERwixDEp4hBDLoIRHCLEMSniEEMug\nhEcIsQxKeIQQy6CERwixDEp4hBDLoIRHCLEMUxNeNBqtuUyWZaiqClmWuxhR665cuWJ2CJv0Wky9\nFg9AMTWi1+LZDtMSniRJSKVShssURYHD4YDH4wEAZLPZbobWkl78UvRaTL0WD0AxNaLX4tkO0xJe\nMBiE0+k0XKYoClwuFwDA6XRCUZRuhkYI2aF68hweYwyccwAA5xy5XM7kiAghOwI3kc/nM3w+FArx\nTCbDOedcURQeCoUqlgOgP/qjP4v/tWIXOsToYoPD4cDExETd14qiiEKhoD8udW9L+CdHf4QQ0oyO\nJbzp6emmX8MYgyiK8Pl80DQNHo8HmqbB5/N1IEJCiNWYdg4vmUwinU7j8uXLADaSndfrBQB4PB4w\nxqCqKhhjOHToEGKxmGE7paEt/TJ8hRBiopY6wl22uLhY83yf3W7nQ0NDXFXVrsXz2GOPcc45lyTJ\ncLkkSVxRlJrLzYip3vJ2W1xc5JIkcUmSOGNs03Iz9lG9mLq9j5aXl7ndbucul4u7XC4+NTW1aZ1u\n76dGYur2fkomk1vug2b2UU9epa0mCELNZbIs4+rVqzh69GjX4pFlGQcPHtx0bhEwbwzhVjE1sryd\nGGNIJpOYnp4GYwzpdLpiuRn7qF5MQHf3EQCsrq6iUChgZWUF8/PziMfjFcvN2E/1YgK6u5+y2SyG\nh4fh8XgwOjq6aR80u496PuFls1n9zRjRNA3ZbBaJRKJrMW2VZM0aQ1gv8Xfzh2Fubg4jIyMAgEgk\nsunzM2Mf1YsJ6P6PZ3kMmqZhYGCgYrkZ+6leTED391MoFNLjqR672+w+6vmEV3611kgkEoHb7QYA\nqKrajZC2TLJmjSGsl/i7+cOgaRpyuRxUVe2ZfVQvptI63f7xBIBUKqWfvy5n5njUWjEB3d1Pbrcb\nTqcTQ0NDKBQK2LdvX8XyZvdRTye8ekd3kiTpFytEUUQmk+lKXI0m2a264u1WL6Zu/jAwxjA0NASP\nxwNRFGtOIQS6t48aicmMH08AWFxc3PQ/crVufpeArWPq9ndpZGQEZ8+eRTQaRT6fr7luI/uopxOe\npmlIpVKQJAmFQkHvnzPGAGyMzysNf8nlcnqXpZPqJdl6YwjNiKnbPwwulwt2ux3AxtjLpaWliuVm\n7KN6MZn14wlsfM+NmLGfSmrF1O39JMsypqenMTExAVVVMTs7W7G82X3U0wlvYmICExMTEARB/6se\nviLLMlKpFPbv39+Vcwq1kmwpCZfGEALo2hjCejF1+4fB6/Xq+6BQKODw4cMV8Zixj+rFZMaPJwBk\nMhmIoljxnJn7qV5MZu0nYKN7W0pore6jnk54JdPT01haWsKhQ4cgimLFFbZS9j958mRXYjFKsvXG\nEPZCTN38YSh1d1KpFBhjOH78uOn7qJGYuv3jCWx0w2677Tb9sdn7qZGYurmfgsEgEokEUqmUfrS3\nnX0kcE7ztAgh1tAXR3iEENIOlPAIIZZBCY8QYhmU8LqIMYZwOIxYLIZYLIZwONyWogeSJMFm6/xH\n2ep2HA4H1tbWtr397bSTTCbh9/tx/vx5/fHQ0JA+eFZRlIanbvXi/Vaq7w9jFGP1c9lsFtFoFIFA\noKuxmokSXhd5PB4EAgGcOXMGZ86cgSiK+uX1WozmMlYLBoObhhF0QqvbyWQy2Lt3b9Ovq37vrbYD\nbFx5HB4exokTJ8AYQyAQ0KchybIMRVH0K7lb6cX7rVTfH8YoRqPn3G43/H6/KTGbhRJelyiKgnw+\nX3EZ/9SpU1u+hjEGSZI6HVrHGc3HrMfovbfSjhFJkhAKhTAwMABRFOH1evX5mvU0M3dT0zR9SMV2\nbdVW9f1hjGJUFEVfpzxuqw3SoITXJYuLi5tGge/btw+RSASMMYRCISQSCfj9fv2oQVEUaJqGp59+\nGvl8vuZ61UrrhMNh/bmpqSkkEgn4fD74/X59SlAymYTNZkM4HEYgEKiYH2nUTkmtWErdXlVVMTQ0\nhCeeeELvBieTSQQCAcTjcdhsNly7dq3h917dna6OrbQ8FovB7/cbxlxSKBTg9XpRLBbhcDigKAoG\nBwdrrl/9vuvN3czn80gkEshms4hEIoZVvjOZDGKxGFKp1Jbd40ba2ipGYGOAcHlPotvzcnsJJbwu\nqvVrms/nsbq6ikgkAp/Pp//6Tk5OAgBOnjyJwcHBmuuVi8fjcDgciEQiEEVRHyTqcrkQiUQwMjKC\nQCCgd21K24jFYpibm8Ps7Czy+bxhO+U0TTOMJRgMAtjoQsbjcf31pefm5uaQy+UQjUYxMDDQ8Hsv\n704bxVbabjgcxsLCAubm5mqe7zt16hQ0TYOiKPoRXiaTQTab3XKuZjWjuZvhcBiaptVNTqXBvS6X\nCx6PB/Pz8y231axuz8vtJZTwuuTw4cOG8xMTiQTcbjfGxsaQSCSwtLSEGzduGLbRyHrpdFo/knS5\nXFheXq44V8gY21RiRxRFvbvodDqhaVpFO06nE8vLyxWvGR4e3jKWo0eP4vjx4xUT0CcmJpDJZPDz\nn/8cp0+fbvg9bfUey2Mrfx8Oh6Pm60tH1hMTE9A0DZxzBINBuN3uuuWF6s3dDIVCyGQydSfVu91u\nffYQYFwVqNG2GonRzHm5vYQSXpdMTEzA4XBUdENTqRSGh4cRj8dx48YNRCKRmvfqjcfjSCQSddcb\nGxvDysoKAGBlZQVDQ0NwOp24ceMGJEmCy+XaNB2IMaYf2WiaBpfLVdFOLpfD0NDQpnhqxbLVhY2p\nqSnMz89D0zS9VFO991RdhqhebCX1zk+VSiBJkqR3gUs/DLUmz9ebu+l2u/X30uj5u2QyadgFb6Ut\noxi9Xq9p83J7DSW8LlpeXsbp06cRi8WQSCSwuroKj8eDkZERKIqi37dDVVVcu3YNwMak90AggNHR\nUQwPDxuupygKGGM4f/68fk4wkUhgbW0NJ0+exPLyMlRVRSwWgyRJhnXMZmdnEQgEEA6HMTAwYNiO\noigoFos4f/58zZhL65TuVVL+mkQiAZvNhsXFRQQCAf3Kab33XtrWVu+xfLuZTAaFQqHusBFN0zA4\nOIixsTGk02kkEgn9qGpoaMiwS9zo3M3BwUFEIhF4vV7DRKVpmt5OPp/HiRMnasZZr63q+8NUx+h2\nu02bl9vUR3+0AAAAt0lEQVRraC6tBYTDYYTDYf1L7vf7sbCwoC+32WxYX183K7yuyGazuHTpEsbG\nxho6H/b00093tCBF6Wh7q3qPnVYariIIQteKb5itY7dpJL3D5XLhxRdfxNLSEhhjFXeAK33hL1++\njOPHj5sYZWe53e6GxtkBQLFYbHjdao3cj7l0f42triQ32tZ2NLNPdgo6wiOEWAadwyOEWAYlPEKI\nZVDCI4RYBiU8QohlUMIjhFgGJTxCiGX8f022K6CFhX18AAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x8664310>"
       ]
      }
     ],
     "prompt_number": 36
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Now plot against the polarization fraction!\n",
      "plt.figure(figsize=(6,6))\n",
      "gs = matplotlib.gridspec.GridSpec(2, 1)\n",
      "gs.update(hspace=0.05)\n",
      "fontP = FontProperties()\n",
      "fontP.set_size('small')\n",
      "\n",
      "axp = plt.subplot(gs[0])\n",
      "plt.hold(True)\n",
      "axth = plt.subplot(gs[1])\n",
      "plt.hold(True)\n",
      "leg = []\n",
      "symbols = ['s','*','o','^','x','1','<']\n",
      "for key in cal_red.iterkeys():\n",
      "    tme = []\n",
      "    p = []\n",
      "    s_p = []\n",
      "    th = []\n",
      "    s_th = []\n",
      "    for date in cal_red[key]['data'].iterkeys():\n",
      "        pm = cal_red[key]['data'][date].ix[0,'p']\n",
      "        spm = cal_red[key]['data'][date].ix[0,'s_p']\n",
      "        thm = cal_red[key]['data'][date].ix[0,'th']\n",
      "        sthm = cal_red[key]['data'][date].ix[0,'s_th']\n",
      "        #if pm/spm > 1.0:\n",
      "        if True:\n",
      "            tme.append( pd.datetime.strptime(date,'%Y_%m_%d').date() )\n",
      "            p.append( pm )\n",
      "            s_p.append( spm )\n",
      "            th.append( thm )\n",
      "            s_th.append( sthm )\n",
      "    p = np.array(p)\n",
      "    s_p = np.array(s_p)\n",
      "    th = np.array(th)*180/np.pi\n",
      "    s_th = np.array(s_th)*180/np.pi\n",
      "    pcat,thcat = get_p(key)\n",
      "    if len(p) >= 1:\n",
      "        leg.append(key)\n",
      "        # plot the debiased value:\n",
      "        pest = np.sqrt(p**2 - s_p**2)\n",
      "        axp.errorbar(pcat*np.ones(len(pest)),pest-pcat,yerr=s_p,fmt='k%s'%symbols[0])\n",
      "        dT = th-thcat\n",
      "        dT[dT < -100] = dT[dT < -100] + 180\n",
      "        axth.errorbar(pcat*np.ones(len(pest)),dT,yerr=s_th,fmt='k%s'%symbols[0])\n",
      "        symbols.append(symbols.pop(0)) # circular left shift\n",
      "        #print 'Source %s has %d observations. stdev is %5.4f, mean of sigma is %5.4f'%(key,len(p),np.std(p)*100,np.mean(s_p)*100)\n",
      "axp.set_ylabel('Polarization fraction')\n",
      "axp.set_xlim([0.04,0.09])\n",
      "axp.set_xticklabels([])\n",
      "axp.plot(axp.get_xlim(),[0,0],'k--')\n",
      "axth.set_ylabel('Polarization angle [deg]')\n",
      "axth.set_xlim(axp.get_xlim())\n",
      "axth.plot(axth.get_xlim(),[0,0],'k--')\n",
      "axth.set_ylim([-10,10])\n",
      "\n",
      "plt.setp( axth.xaxis.get_majorticklabels(), rotation=30 )\n",
      "#axp.legend(leg,loc='lower right',numpoints=1)\n",
      "axp.legend(leg,loc='upper right', bbox_to_anchor=(1.25, 1.0),\n",
      "           ncol=1, fancybox=True,numpoints=1,prop=fontP)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 34,
       "text": [
        "<matplotlib.legend.Legend at 0xce71150>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAdsAAAFyCAYAAAC9aXASAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEMJMTLaCIAiCEGb/At2wke77Mc7iAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0xcd05d10>"
       ]
      }
     ],
     "prompt_number": 34
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 83
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# get all the RoboPol sources\n",
      "bo = np.array(bad_objects)\n",
      "rbpl_sources = [a.split('_')[0] for a in reductions.iterkeys() if ((a.find('RBPLJ')>-1) & ~np.any(bo==a) & (len(reductions[a])>0))]\n",
      "red = get_reds(reductions,rbpl_sources)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 29
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# which sources have been observed more than 10 times?\n",
      "s10 = []\n",
      "for src in red.iterkeys():\n",
      "    if red[src]['Nobs'] >= 10:\n",
      "        #print '%s, %d'%(src,red[src]['Nobs'])\n",
      "        s10.append(src)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 34
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# now we want to construct a light curve for every object in every field. A light curve of q,u,p,s_p,RPTF,s_RPTF.\n",
      "lights = {}\n",
      "params = ['x','y','p','s_p','th','s_th','RPTF','s_RPTF','Nphotons','s_Nphotons','Mask edge','photometry OK']\n",
      "for src in s10:\n",
      "    print 'Analyzing source',src\n",
      "    # what are the nominal field center coords\n",
      "    r_src,d_src = manage_photometry_database.get_source_coords(src)\n",
      "    src_coords = coordinates.ICRSCoordinates(r_src,d_src,unit=(units.deg,units.deg))\n",
      "    # what is the coordinate transformer?\n",
      "    tx = robopol_pipeline.transformer(src_coords)\n",
      "    dates = red[src]['data'].keys()\n",
      "    \n",
      "    # for each date, establish a list of sources.\n",
      "    equa_list = []\n",
      "    scent_list = []\n",
      "    new_coords = {}\n",
      "    for date in dates:\n",
      "        a = red[src]['data'][date]\n",
      "        if not (pd.isnull(a['RA']).any() | pd.isnull(a['Dec']).any()):\n",
      "            new = []\n",
      "            for ind in a.index:\n",
      "                c = coordinates.ICRSCoordinates(a.ix[ind,'RA'],a.ix[ind,'Dec'],unit=(units.deg,units.deg))\n",
      "                new.append( tx.transform(c) )\n",
      "            new_coords[date] = new\n",
      "            new_c = Series(new,index=a.index)\n",
      "            # so now new_c contains the coordinates of each source, in a new coordinate system.\n",
      "            Y = 3600*squareform(pdist(new_c.values.tolist(), 'euclidean')) # Y[i,j] is distance in arcsec from source i to source j\n",
      "            indi = []\n",
      "            for k in range(len(a)):\n",
      "                # the distance to the nearest neighbour is:\n",
      "                dmin = Y[Y[:,k].argsort()[1],k]\n",
      "                if dmin > 15.0:\n",
      "                    # this source is a valid one\n",
      "                    indi.append(a.index[k])\n",
      "            # now the index vector indi lists the sources in this frame that are legitimate.\n",
      "            equa_list.append( a.ix[indi,['RA','Dec']].values )# in ICRS coordinates\n",
      "            scent_list.append( np.array(new_c[indi].values.tolist()) )# in source-centered coordinates\n",
      "    # now create a list of sources from this:\n",
      "    ra = np.concatenate([a[:,0] for a in equa_list])\n",
      "    dec = np.concatenate([a[:,1] for a in equa_list])\n",
      "    x = np.concatenate([a[:,0] for a in scent_list])\n",
      "    y = np.concatenate([a[:,1] for a in scent_list])\n",
      "    \n",
      "    # what is the nominal coordinate of each source?\n",
      "    # select a source. Find all the sources within 7.5 arcsecs\n",
      "    radec = []\n",
      "    xy = []\n",
      "    Iselected = np.zeros(len(ra)) == 1\n",
      "    index = np.arange(len(ra))\n",
      "    while Iselected.sum() < len(ra):\n",
      "        # get the first unselected source:\n",
      "        k = index[~Iselected][0]\n",
      "        # get all sources within 7.5 arcsecs of this one:\n",
      "        dist = np.sqrt((x-x[k])**2+(y-y[k])**2)*3600\n",
      "        Ik = dist <= 7.5\n",
      "        radec.append( (np.mean(ra[Ik]),np.mean(dec[Ik])) )\n",
      "        xy.append( (np.mean(x[Ik]),np.mean(y[Ik])) )\n",
      "        Iselected[Ik] = True\n",
      "    # give each source a name:\n",
      "    nme = []\n",
      "    for k in range(len(radec)):\n",
      "        r = coordinates.angles.Angle(radec[k][0],unit=units.deg).to_string(unit=units.hour,precision=1)\n",
      "        d = coordinates.angles.Angle(radec[k][1],unit=units.deg).to_string(unit=units.deg,precision=1,alwayssign=True)\n",
      "        nme.append( '%s %s'%(r,d) )\n",
      "        # initialize the light curve for this object\n",
      "        lights[nme[-1]] = {'date':[],\n",
      "                           'flag':[]}\n",
      "        for par in params:\n",
      "            lights[nme[-1]][par] = []\n",
      "    \n",
      "    # now consider each night and get the flux for each source.\n",
      "    for date in dates:\n",
      "        a = red[src]['data'][date]\n",
      "        if not (pd.isnull(a['RA']).any() | pd.isnull(a['Dec']).any()):\n",
      "            new = new_coords[date]\n",
      "            # use a KDTree to speed the lookup\n",
      "            src_tree = KDTree(new)\n",
      "        \n",
      "            # find the 2 nearest sources to each catalog source\n",
      "            d,i = src_tree.query(xy,k=2)\n",
      "            # now, d is the distance to, and i is the index of, the objects in new \n",
      "            # that are closest to the catalog sources listed in xy\n",
      "            \n",
      "            for k in range(len(xy)):\n",
      "                lights[nme[k]]['target'] = src\n",
      "                if d[k,0]*3600 < 7.5:\n",
      "                    # this is a source!\n",
      "                    lights[nme[k]]['date'].append( pd.datetime.strptime(date,'%Y_%m_%d').date() )\n",
      "                    if d[k,1]*3600 < 7.5:\n",
      "                        # there is a second source nearby. possible blending?\n",
      "                        lights[nme[k]]['flag'].append( 1 )\n",
      "                    else:\n",
      "                        lights[nme[k]]['flag'].append( 0 )\n",
      "                    for par in params:\n",
      "                        lights[nme[k]][par].append( a.ix[a.index[i[k,0]],par] )"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Analyzing source RBPLJ1813+3144\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1751+0939\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1806+6949\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1553+1256\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1604+5714\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2005+7752\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1927+6117\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ0324+3410\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2251+4030\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1649+5235\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2131-0915\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2039-1046\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1809+2041\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2149+0322\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1642+3948\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1542+6129\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1635+3808\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1841+3218\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2253+1608\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ0442-0017\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2225-0457\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1836+3136\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2016-0903\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1754+3212\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2143+1743\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2243+2021\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ0721+7120\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2015-0137\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1558+5625\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2148+0657\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2030-0622\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1959+6508\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1903+5540\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ2232+1143\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ0222+4302\n",
        "Analyzing source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " RBPLJ1725+1152\n"
       ]
      }
     ],
     "prompt_number": 35
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "stdevs = []\n",
      "uncerts = []\n",
      "means = []\n",
      "stdevs_N = []\n",
      "means_N = []\n",
      "objs = []\n",
      "xs = []\n",
      "ys = []\n",
      "for obj in lights.iterkeys():\n",
      "    R = lights[obj]['RPTF']\n",
      "    s_R = lights[obj]['s_RPTF']\n",
      "    N = lights[obj]['Nphotons']\n",
      "    s_N = lights[obj]['s_Nphotons']\n",
      "    means_N.append(np.mean(N))\n",
      "    stdevs_N.append(np.std(N))\n",
      "    f = np.array(lights[obj]['flag'])\n",
      "    Imask = np.array(lights[obj]['Mask edge'])==1\n",
      "    Iphot = np.array(lights[obj]['photometry OK'])==1\n",
      "    I = (~np.isnan(R)) & (f==0) & (Imask)\n",
      "    Rgood = np.array(R)[I]\n",
      "    if len(Rgood) > 5:\n",
      "        stdevs.append(np.std(Rgood))\n",
      "        means.append(np.mean(Rgood))\n",
      "        uncerts.append(np.mean(np.array(s_R)[I]))\n",
      "        xs.append(np.mean(lights[obj]['x']))\n",
      "        ys.append(np.mean(lights[obj]['y']))\n",
      "        if (np.mean(Rgood)<=16) & (np.std(Rgood)>0.06):\n",
      "            objs.append(obj)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 42
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "len(means)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 43,
       "text": [
        "483"
       ]
      }
     ],
     "prompt_number": 43
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "#Isel = (np.array(xs)>1000)&(np.array(xs)<1050)&(np.array(ys)>1010)&(np.array(ys)<1060)\n",
      "Isel = (np.array(means) < 16) & (np.array(stdevs) > 0.06)\n",
      "\n",
      "plt.figure(figsize=(9/2.0,6/2.0))\n",
      "ax = plt.subplot(111)\n",
      "plt.plot(np.array(means)[~Isel],np.array(stdevs)[~Isel],'k.',\n",
      "         np.array(means)[Isel],np.array(stdevs)[Isel],'r.')\n",
      "plt.ylim([0,0.15])\n",
      "plt.xlim([11,18])\n",
      "plt.xlabel(r'$\\langle R \\rangle$, magnitude')\n",
      "plt.ylabel(r'$\\sigma_R$, magnitude')\n",
      "ax.invert_xaxis()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAATIAAADPCAYAAAB2vV22AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0xcad4710>"
       ]
      }
     ],
     "prompt_number": 44
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "bins = np.linspace(0,0.15,21)\n",
      "\n",
      "plt.figure(figsize=(9/2.0,6/2.0))\n",
      "plt.hist(np.array(stdevs)[~Isel],bins,color='k',histtype='step')\n",
      "plt.hold(True)\n",
      "plt.hist(np.array(stdevs)[Isel],bins,color='r',histtype='step')\n",
      "plt.xlabel(r'$\\sigma_R$')\n",
      "plt.ylabel('Number of sources')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 45,
       "text": [
        "<matplotlib.text.Text at 0xcad4090>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAATEAAADOCAYAAABW1jUQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAFaNJREFUeJzt3V1sG1XaB/C/0wISX3GcV3wIgVo7ElT7ohcnaVWtuKhq\np6wqVYLGcYu0XKBtnIB2bxBunIIE5QLywQWICxJPe8miOnaF2L1o6xmpq0qtXuLYXST0rlA8QUKA\nBM100rKFboX9XgQPSWonx/aMxxP/f5LV2DP2c+ycPD0zPnMeV7FYLIKIyKHa7G4AEVE9mMSIyNGY\nxIjI0SxJYiMjI2Ufj8Vixs+SJEFRFEiSZEUTiKhFmJ7E4vE4UqnUbY/LsoxsNmv87PF4EAgEAAC5\nXM7sZhBRizA9iUUiEXi93tsed7lcxs+yLMPn8wEAvF4vZFk2uxlE1CIack4sl8sZoy4A0HUdpZkd\nxWIR+Xy+Ec0gok2oIUlM07SK21aO0IiIqrXV6gBrR2EA4Ha7VyW20qHlSkxuRK2jnjn3lo/EVFVF\nKpVCPB6HpmnI5XLo6+uDqqrG9r6+vrLPLRaLttzeeOONloxtd3y+99aLXSzWf8GQ6UksmUwik8ng\n9OnTAID+/n709/fD5XIZt0AgAF3XoSgKdF3HU089ZXYziKhFmH44GQqFEAqFbnt8cHAQg4ODxv1o\nNAoAtx1qEhFVgzP2y9izZ09LxrY7Pt9768U2g6toxkGpBVwulynHy0TU3Or9W+dIjIgcjUmMiByN\nSYyIHI1JjIgcjUmMiByNSYyIHI1JjIgcjUmMiByNSYyIHI1JjIgcjUmMiByNSYyIHI1JjIgcrSF1\nJyVJgiRJGB4eXvUY604SUb0srzuZSqUQDoeNBRFTqRQURWHdSSIyheV1J1VVRTweB7BcEERVVaTT\naWMf1p0konpYXu2otAw1AMzOzmJ0dBTT09PGY8Vi/XUni8Ui9u/fj6tXrwo/Z+/evXj77bfriktE\n9rM8iZVks1n4fD74/f5Vj5tRmq1YLOLMmTO4dOmS0P6XL1/GRx99VHdcIrJfw5JYIpHA2NgYALG6\nkwDw5ptvGj/v2bNn3bXAXS4Xdu/eLdSWW7duCe1HROY7f/48zp8/b9rrNSSJxeNxI4EpimLUnQwE\nAuvWnVyZxIhoc1g7IDl+/Hhdr2d53clkMolYLIauri54PB7WnSQiU22KakeFQgFbt25FoVAQ2v/C\nhQs4duwYLly4UE8TicgErHZERC2NSYyIHI1JjIgcjUmMiByNSYyIHI1JjIgcjUmMiByNSYyIHK1h\n1042m2+++Qbvv/++8P779u3Djh07LGwREdWiJZPYjh078Oyzz0JVVaH9Z2dn8d133xnXfxJR82jJ\ny46qNTY2Bl3XmcSILMDLjoiopTGJEZGjMYkRkaNVncQWFhasaAcRUU2Ekti+ffsgSRKeeeYZjI+P\nY3R0dN39y9WdXFtjknUnicgMQkmsr68PAwMDSKfTmJqagsfjqbjv2rqTsizfVmOy3GNERLUQSmKL\ni4uQJAmhUAhLS0tYXFysuO/aupOyLBuFQEo1JmVZZt1JIjKFUBKLRCJwu92QJAnxeBydnZ3CAXRd\nXzUHJJ/PQ9d1474ZdSeJqHUJzdj3er1QFAUzMzMIBoOrRlr1MqPuJBG1LqEkNjw8DJ/Ph3w+jyNH\njiAWiwnPXi9XY3JxcdH0upNE5Ay21J30+XyIRqOYnJwEgFWHgxtZW2MyGAxC0zTWnSRqUbbUnZyf\nn0csFsPs7Cxisdi6F06vrTu5tsak3+9n3UkiMo3wBeCSJOHcuXN45JFHcPz4cbS3t1vbMF4ATtQS\n6r0AXOhwMhwOQ1VVZDIZZLNZjI2N4Z133qk5KBGRWYQOJ3fu3IlMJgMA6O7u5pQIImoaQiOxzz77\nDKOjo/B6vZibm6vqxD4RkZWERmLHjh3DnXfeiXQ6DbfbjZmZGavbRUQkRGgkNjAwgPHx8bq/CiUi\nMpvQSGx6ehodHR3G/dL0CSIiuwmNxFZORnW73dB13bLpDERE1RAaiU1NTaFQKKBQKEDTNKTTaavb\nRUQkRHgVi5W4dA4RNQuhJNbW1gaPxwOPx4O2tjbE43Gr20VEJET4cFLTNOMWi8WsbhcRkZCqDyfd\nbjdn7BNR0xA+nFx5IyJqFkJTLKampm47uU9E1AyEklgkEoEkSZibm0NXVxdeffVVq9tFRCRE6Nhw\neHgY+Xwe3d3d+OGHH/DSSy9Z3S4iIiFVLU9dUlqmWlQqlYLb7YaqqhgcHASwvMii1+td9RgRUbWE\nktj8/DxGR0fh8/kwPz9f1VI8uVwO3d3d2L59OzweD3K5HDRNM4rnqqqKXC4Hv99f85sgotZV1QXg\n586dQ2dnJ6ampqoKMjQ0BABQVRVerxfpdPq2grpERLUQGokBwNGjRwEACwsLVQXw+/3wer3o6urC\nyMgI2tvbVxXUZfFcIqqHUBLbt28fBgYGkEwmsX37dnR0dAivsa/rOnp6etDX14fBwUEEg8FV29cr\nnsu6k0Sbjy11J/v6+jAwMIChoSEUCoWqTuxLkmR8KeD1ejE9PV22oG45rDtJtPnYUndycXERkiQh\nFAphaWkJi4uLNQXz+/3w+XxGQV0A6xbPJSLaiPBkV0VRIEkS4vE4Ojs7hQNEIhFMTk7C6/VC0zRj\nOkU2m2XxXCKqm3Dx3EZj8Vyi1lBv8dyKh5MLCwtVfxNJRNRoFZPYwMAA528RUdOreE6st7cXhw4d\nAgC8++67qy76PnHiBI4cOWJ5406ePCm0H4uWELWuikksFAqhu7sbmqZB13VjsiuwfAzbiCT2ySef\n4IEHHhDad+W1nUTUOiomsWAwiPn5eQBAMplEKBQytjXqMPO1117D7t27GxKLiJxJaIpFKBTiemJE\n1JS4nhgROVpD1hMjIrKK5euJERFZqSHriRERWaXq9cSIiJoJi0gSkaMJJbHLly9jaWnJ6rYQEVVN\nKImFQiEoimJ1W4iIqiZ8Yt/tdhv3T58+bVmDiIiqIbw8dYnb7cbS0hJ++eUX4SCyLBvL+oTDYbS3\nt7PuJBGZQmgkNjU1hUKhgEKhAE3TcPbsWeEAuq4jmUxicHAQuq4jk8lAURSj7iSwXJuy2d26dQs3\nbtwQuv300092N5eoZQgvTy1JElwuF3p6erBz507hAIlEAj09PQB+W2kiFovh8OHDAH6rO9nMxXMf\nfPBBvPXWW/jwww+F9r958yYURWF1JqIGEL52sjSK8vv9wuXagOVCIPl8HoqiGJcrOa3u5Isvvig8\nCrtx4wb279+P69ev291sopZQ1bWTK5OQKF3X0dvbi0AgAFVVkUwmV21fr+7kiRMncObMGQCsO0m0\nWdhSd3J+fh6xWAyqqhr/ivL5fOjo6AAAeDwezM7OCtedPHLkCNcTI9pkbKk7OT09Da/XaxwCzszM\nCAcIBoNG0tM0Dbt27WLdSSIyjfC1k5FIBH19fdi+fXtVAfx+P2RZRiqVgq7rrDtJRKYSSmKSJGFo\naMiY8HrixAkcPHhQOEi59e9Lj5WmWRAR1ULocDKdThtzxDRNw7lz56xuFxGREKEk5vV6V91feQkS\nEZGd1q07WaLrOuLxOHp7e6GqKoLBYEMaR0S0kYpJLBAIYHh42PhGcqXSdZBERHarmMTGx8crPumr\nr76yoi1ERFUT/nZyZVJbWFioahULIiKrCCWx6elppNNpY+Z9IpGwtFFERKKEklhvby86Oztx//33\nAwC6urosbRQRkSjhGftut9uYWlHtoohERFYRSmKZTAaFQsG4v3YlCiIiuwhNdg0Gg6u+kWxrY6U3\nImoOQiOxiYkJTExMGPddLhcPJ4moKVS9xn6hUOC1k0TUNISSWCQSWXVflmVLGkNEVC2hJNbW1gaP\nxwOPx4O2tjbE4/GagsViMeNnSZKgKAokSarptYiIgCoOJ0vL8GiatioZiZJlGdls1vjZaSXbiKg5\nVX046Xa7a6pOtLIgiCzLxrr6pZJtRES1ED6cXHmrVi6XW7WCq9NKthFR8xKaYjE1NXXbyf1qrKxs\ntNZ6JduIiDZSMYmNjo4aRXLrSWBrR2EAhEu2se4k0ebTsLqT4+PjyOfzq5amLlUB9/l8OHXqlFAA\nVVWhqioWFxehaRpyuZxRsq1UULdSyTbWnSTafMyuO1kxiUWj0VVriCmKglAohJ07d1Y1xaK/vx/A\n8pQKl8sFl8uFQCDAkm1EZApXsdz602sMDw8jkUhAkiQjKVnN5XLh0qVLjhyJHThwAJFIBAcOHLC7\nKURNz+VylV0GX9S6J/YVRcHQ0BC8Xi8WFhbQ3t5ecyAiIitUnC8xPDyMvr4+jIyM4Ny5c6sS2KFD\nhxrSOCKijVQciZ06dQqRSAT5fH7VDH1VVZFMJoVP7BMRWWndbycrTa1YuSwPEZGdKh5Orjc37OjR\no5Y0hoioWlyilYgcjUmMiBxNuNoRiWtvb8dzzz2HLVu2CO1/zz334Ouvv8Y999xjccuINh+hya52\ncPJk10KhgFu3bgnv/9BDDyGfz8Pj8VjYKqLmZOlkV6pNW1sb7rrrLuH9uZIHUe14ToyIHI1JjIgc\njUmMiByNSYyIHI0n9pvA1q1bsXfvXmzdKvbr6O7urrlsHtFmwyTWBC5duoSrV68K7fvVV1/h9ddf\nt7hFRM7RkCRWKpA7NzeHqakp4zGv1wtVVTE4ONiIZjStSjUGyrn33nstbAmR81iexFKpFMLhMNrb\n2zE3N4dUKgW3220Uz1VVFblcDn6/3+qmENEmZPmJfVVVjfM3Pp8PqqoinU4bBUhYPJeI6mF5EotG\no4hGowCA2dlZBINB6LpubGfxXCKqR8NO7GezWfh8vtsOG9e75IZ1J4k2n4bVnTRbIpHA2NgYAPHi\nuaw7SbT5NKzupJni8biRwBRFES6eS+VpmoYPPvhAeP+nn36aX5zQpmV5Eksmk4jFYpiYmICmaUgm\nk9i7dy+L59bo0UcfxQsvvIAvv/xSaP8vvvgCly9fxsmTJy1uGZE9uJ7YJnfy5ElcvHiRSYyaVr3r\nifHaSSJyNCYxInI0JjEicjQmMSJyNCYxInI0JjEicjQmMSJyNCYxInI0JjEicjQmMSJyNCYxInI0\nFgppAT///DOuXLliyWvfcccdaG9vt+S1iUQwiW1yDz/8MM6ePYsnnnjCktfXdR2qquKxxx6z5PWJ\nNsIktsnt37/fslEYADz++OP46aefLHt9oo0wiVFdXC4XXn75Zdx3331C+2/btg3vvfeexa2yyJ/+\nBCwuiu//+98DR49a1x4CYON6YhvVnbRzPbHz58/btp6/nbFriT83N4evv/5aaN9r167hlVdeqTgy\nrPu953LA3/4mvv+WLcCf/wz8ek5vw/guF3D69PK/G/nXv4BPPwUuXhRqSiv3uXrXE7NlJCbLclPX\nnWzlDlVt/J6eHvT09Ajte+XKFZz+y1+Av/+9fOy//hV7fvzRuH/z5k18/vnnwh38UUXBf23ZgjtE\n2y9JwNatwO9+VzZ+Wc8+K5bELl5cTmKCWrnP1cu2JHb48GEAv9WdbKYkRtZwXb2KmWvXgF+rwN/m\nyy+Ba9eMu/r33+PqP/8Jt9st9Pr/9+OP+P6Pf8Tht94Sa9DddwMXLizfysRf6+ahQ1j89luhJHbH\nlSvwFArYItYSoFgEvv1WdO/lNjz0kFhCxfIo+McKCfr69ev4dk3s+//zH9x7553i7ensBO66S3x/\nE9mSxHRdN/53Zd3JFlIo4JrLhc4KIzG8+eby7Vf/++mnOHHiBD4VHNGMjIzA4/GItycWWzf+Wh13\n3432f/xj3TKDJf/z739jEsB/i7ZldhZ4913j0HZDmgZ88gnwhz8I7f7kk0/i559/xpYtt6fV69ev\n4+OPPzbuP3DzJjKaBjz8sFhbbtwADh+u/J+T1Yo2GBoaKmaz2WKxWCzKslwcGhq6bR8AvPHGW4vc\n6mHLSEyk7mSxOeuXEFGTseWyo1LdSQAtWXdSkiQoigJJkqreHlt7CETCNvrcgeVD0mqfY3V8SZIw\nPDzc8Ngl9fa5WmLLsmy896WlpXVf35YkFggEcPbsWUxOTuLs2bNl606We+ON7FCV4tfboVZ+MwsA\nuVxOeLssy8hmszXHLqnlvVfTqcyOnUql6v69b/S5A8tFnlOpVFXPsTJ+KpVCOBw2piCt3GZ17JXP\nrafP1RJb13Ukk0kMDg5C13VkMpl1Y9iSxGRZxvPPP49oNIpnnnlG6A+5kR2q3HYzO1Tp8Ln0zazo\ndpETyiLxq33v1XYqM2Pncjl0d3cjEAigt7e35t/7Rp87AEQiEXi93qqeY2V8VVURj8cBLJ9yKR29\nNCJ2Sb19rpbYiUTCmLYTjUaN/lCJbUms2j9kWZaNN2p1hyq33awOtdE3s5W253K5DX+ZImp57zMz\nM1V1KjNjA8DQ0BCA5T/qcn9oImr5RtzMb9Frea1oNIpoNAoAmJ2drfm0S63vw4w+V0tsVVWRz+eh\nKAomJyc33N+WJFbNHzIA5PN56Lpu3Le6Q5XbblaHWmmj/+VWbl/5RUg9avnsSzfRTmVG7NJ2v98P\nr9eLrq4uaJpmyooZtYwuzBgF1/pa2WwWPp+v7GkXK2Ob1eeqja3rOrq6uhAIBOB2uzc86rF9PbFm\n71Brt9fboTb6ZrbcdrNGYWtZ1anMiF3avrS0hJ6eHoyPj2NkZAQLCws1xRP5RtyM51jxWolEAu+8\n805DY5vV52qJ7fP50NHRAQDweDyYnZ1dd39bklgtf8iN7FDrba+3Q1X6ZrY00ly7PRgMQlVVpFIp\nxONxaJpW1/nAWt57tZ3KzNjxeByDg4Po7++HoiiYnp6uKfZGn3s1z2lUfGD5pPfY2BgAQFGUhsU2\nq8/VErvU54Hl0eCuXbvWjdFUUyzW+0NuZIeqtN2MDhUIBKDrOhRFga7reOqpp6DrOoLBYNntfr8f\n/f396O/vh8vlMm6NfO/VdiqzYpc+kxK/31/zf14bfe4AkEwmkclkcPr06YrPqVUt8ZPJJGKxGLq6\nuuDxeGr+vdcS26w+V0vs0iWIqVQKuq7j4MGD6wepa6psHSYmJoqyLBcnJiaKxWKxePXq1WJPT0/F\n7ZUea1T8mZmZYkdHR9Hn8xU7OjqKiqLU3Qa71PrZJ5PJuj/7amPrum7EjsfjdcWmzcm2pXiIiMxg\n+4l9IqJ6MIkRkaMxiRGRozGJEZGjMYmRbZLJJMLhMDweD/bt22fKhf3UeljtiGyhqioymQwSiQRS\nqRRcLpcxH0jXdYTDYYyMjBhzyPr7++1sLjUxjsTIFvF43FjSqFgsrrom0u12w+v1IhAIwO/3I51O\n29VMcgAmMbKFruvYtm0bgOXVK1Zep5fNZuF2u6EoCuLxOKbsWrudHIGTXckWuVzOuMRo7QX1ExMT\nCIfD2LZtG8LhMBKJhF3NJAfgOTGyhd/vL1umT9d1yLKMcDhsPHb58mVTlqGhzYkjMSJyNJ4TIyJH\nYxIjIkdjEiMiR2MSIyJHYxIjIkdjEiMiR/t/01UJ7IW4aZ4AAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0xc4bffd0>"
       ]
      }
     ],
     "prompt_number": 45
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "bins = np.linspace(0,0.15,51)\n",
      "\n",
      "plt.figure(figsize=(9/2.0,6/2.0))\n",
      "ax = plt.subplot(111)\n",
      "plt.hist(np.array(stdevs),bins,color='k',histtype='step',cumulative=True,normed=True)\n",
      "plt.hold(True)\n",
      "plt.hist(np.array(uncerts),bins,color='r',histtype='step',cumulative=True,normed=True)\n",
      "plt.xlabel(r'$\\sigma_R$')\n",
      "plt.ylabel('Cumulative distribution')\n",
      "plt.xlim([bins[0],bins[-1]])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 46,
       "text": [
        "(0.0, 0.14999999999999999)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAASYAAADOCAYAAACTpK+BAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEZHt/D8+zdHC391DmAAAAABJRU5ErkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0xd03cb10>"
       ]
      }
     ],
     "prompt_number": 46
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "bins = np.linspace(0,0.15,21)\n",
      "\n",
      "plt.figure(figsize=(9/2.0,6/2.0))\n",
      "ax = plt.subplot(111)\n",
      "plt.hist(np.array(stdevs),bins,color='k',histtype='step',normed=True)\n",
      "plt.hold(True)\n",
      "plt.hist(np.array(uncerts),bins,color='r',histtype='step',normed=True)\n",
      "plt.xlabel(r'$\\sigma_R$')\n",
      "plt.ylabel('Number of sources')\n",
      "plt.xlim([bins[0],bins[-1]])\n",
      "plt.legend([r'Variance of $R$',r'Mean of uncertainty'])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 48,
       "text": [
        "<matplotlib.legend.Legend at 0xb502c50>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAASQAAADOCAYAAACXUX+8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nDSYkInINJiQico3/BbGXFfbrG4dqAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0xb508150>"
       ]
      }
     ],
     "prompt_number": 48
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "m_p = []\n",
      "std_p = []\n",
      "xs = []\n",
      "ys = []\n",
      "for obj in lights.iterkeys():\n",
      "    dte = lights[obj]['date']\n",
      "    p = np.array(lights[obj]['p'])\n",
      "    s_p = np.array(lights[obj]['s_p'])\n",
      "    x = np.array(lights[obj]['x'])\n",
      "    y = np.array(lights[obj]['y'])\n",
      "    Imask = np.array(lights[obj]['Mask edge'])==1\n",
      "    Iphot = np.array(lights[obj]['photometry OK'])==1\n",
      "    I = p/s_p > 1\n",
      "    f = np.array(lights[obj]['flag'])\n",
      "    Igood = I & (f==0) & Imask\n",
      "    if Igood.sum() > 5:\n",
      "        m_p.append(np.mean(p[Igood]))\n",
      "        std_p.append(np.std(s_p[Igood]))\n",
      "        xs.append(np.mean(x[Igood]))\n",
      "        ys.append(np.mean(y[Igood]))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 57
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.plot(m_p,std_p,'k.')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 58,
       "text": [
        "[<matplotlib.lines.Line2D at 0xa5da2d0>]"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAD7CAYAAAB68m/qAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n6ABgBEEHACMIOgAYQdABwIj/AyLaVlOi/5xsAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x9c07110>"
       ]
      }
     ],
     "prompt_number": 58
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.plot(xs,m_p,'k.')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 59,
       "text": [
        "[<matplotlib.lines.Line2D at 0xa685850>]"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAXcAAAD7CAYAAACRxdTpAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0xa5eaa10>"
       ]
      }
     ],
     "prompt_number": 59
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "obcent = []\n",
      "for obj in lights.iterkeys():\n",
      "    x = np.array(lights[obj]['x'])\n",
      "    y = np.array(lights[obj]['y'])\n",
      "    if (np.mean(x)>1000)&(np.mean(x)<1100)&(np.mean(y)>1000)&(np.mean(y)<1100):\n",
      "        obcent.append(obj)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 60
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "k=10\n",
      "plt.figure()\n",
      "ax = plt.subplot(111)\n",
      "Ipl = np.array(lights[obcent[k]]['Mask edge'])==1\n",
      "plt.errorbar(np.array(lights[obcent[k]]['date'])[Ipl],\n",
      "             np.array(lights[obcent[k]]['p'])[Ipl],\n",
      "             yerr=np.array(lights[obcent[k]]['s_p'])[Ipl],\n",
      "             fmt='k.')\n",
      "plt.hold(True)\n",
      "plt.errorbar(np.array(lights[obcent[k]]['date'])[~Ipl],\n",
      "             np.array(lights[obcent[k]]['p'])[~Ipl],\n",
      "             yerr=np.array(lights[obcent[k]]['s_p'])[~Ipl],\n",
      "             fmt='r.')\n",
      "ax.set_xlim([ax.get_xlim()[0]-2,ax.get_xlim()[1]+2])\n",
      "plt.setp( ax.xaxis.get_majorticklabels(), rotation=70 )"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 80,
       "text": [
        "[None, None, None, None, None]"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAXIAAAEtCAYAAAAV/OsrAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x90949d0>"
       ]
      }
     ],
     "prompt_number": 80
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> figures/pipeline/.ipynb_checkpoints/photometry_tests-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import numpy as np\n",
      "import matplotlib.pyplot as plt\n",
      "import os\n",
      "from pipeline import robopol_pipeline\n",
      "import pandas as pd\n",
      "from pandas import Series,DataFrame\n",
      "from scipy.spatial import KDTree\n",
      "import subprocess"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# we want to take a reference image, or set of images, and run the pipeline on them.\n",
      "# then compare the SExtractor-derived fluxes with those that we get.\n",
      "ref_date = '2013_09_06'\n",
      "if os.uname()[1] == 'springbok':\n",
      "    out_dir = '/scr/ogk/tmp'\n",
      "else:\n",
      "    out_dir = '/Users/oliver/tmp/pipeline'\n",
      "if not os.path.exists(os.path.join(out_dir,ref_date)):\n",
      "    os.mkdir(os.path.join(out_dir,ref_date))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "cands = [a for a in os.listdir(os.path.join(os.environ['ROBOPOL_DATA_DIR'],'2013',ref_date)) if (a.find('RBPLJ')>-1)]\n",
      "sources = []\n",
      "for cand in cands:\n",
      "    src = cand.split('_')[1]\n",
      "    cat = os.path.join(os.environ['ROBOPOL_CATALOG_DIR'],'field_photometry','%s_radius_0.20_deg_PTF.csv'%src)\n",
      "    if os.path.exists(cat):\n",
      "        if len(file(cat,'r').readlines()) > 3:\n",
      "            if cand.find('pointing') == -1:\n",
      "                sources.append(cand)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "sources = sources[:10]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "sources = ['3_RBPLJ1558+5625_01_R_300.00_2013_09_06-19_01_44.fits',\n",
      "           '10_RBPLJ2039-1046_00_R_261.00_2013_09_06-21_17_42.fits',\n",
      "           '18_RBPLJ1927+6117_00_R_300.00_2013_09_06-23_30_12.fits']"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "sources = ['3_RBPLJ1558+5625_01_R_300.00_2013_09_06-19_01_44.fits']"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# for making an APT.pref file:\n",
      "def make_APT_file(aperture_radius, \n",
      "                  aperture_correction,\n",
      "                  sky_annulus_inner_radius,\n",
      "                  sky_annulus_outer_radius,\n",
      "                  input_fits, filename):\n",
      "    #APT properties\n",
      "    #Thu Sep 19 13:19:42 PDT 2013\n",
      "    \n",
      "    # the photometry aperture settings\n",
      "    phot = \\\n",
      "    ['ellipseRotationAngle=0.00',\n",
      "    'ellipseMajorRadius=%3.2f'%aperture_radius,\n",
      "    'ellipseMinorRadius=%3.2f'%aperture_radius,\n",
      "    'apertureCorrection=%7.6f'%aperture_correction,\n",
      "    'radiusSkyAnnulusInner=%1.0f'%sky_annulus_inner_radius,\n",
      "    'radiusSkyAnnulusOuter=%1.0f'%sky_annulus_outer_radius]\n",
      "    \n",
      "    # file settings\n",
      "    fle = \\\n",
      "    ['argsInputSourceList=null',\n",
      "    'photometryFile=%s/.AperturePhotometryTool/APT.tbl'%os.environ['HOME'],\n",
      "    'argsInputImage=%s'%input_fits,\n",
      "    'scratchDir=%s/.AperturePhotometryTool'%os.environ['HOME'],\n",
      "    'lastSourceListDir=null',\n",
      "    'lastImageDir=null']\n",
      "    \n",
      "    # display settings:\n",
      "    disp = \\\n",
      "    ['colorTableType=contour',\n",
      "    'displayMode=gray scale',\n",
      "    'blankColorBlue=255',\n",
      "    'maximumThumbnailSize=500',\n",
      "    'saturatedPixelColorRed=255',\n",
      "    'saturationLevel=1.797690e+308',\n",
      "    'dynamicRange=1.000',\n",
      "    'overlayColorGreen=255',\n",
      "    'overlayColorRed=0',\n",
      "    'saturatedPixelColorGreen=0',\n",
      "    'pickColorRed=0',\n",
      "    'pickColorBlue=255',\n",
      "    'sourceWindowSize=129',\n",
      "    'displayStretch=linear',\n",
      "    'saturatedPixelColorBlue=0',\n",
      "    'overlayColorBlue=0',\n",
      "    'lowerSkyDataLimit=-1.797690e+308',\n",
      "    'pickColorGreen=0',\n",
      "    'lowerSrcDataLimit=-1.797690e+308',\n",
      "    'blankColorRed=0',\n",
      "    'blankColorGreen=0',\n",
      "    'mainGuiSizeY=835',\n",
      "    'mainGuiSizeX=1390',\n",
      "    'upperSkyDataLimit=1.797690e+308',\n",
      "    'upperSrcDataLimit=1.797690e+308',\n",
      "    'maximumImageSize=5000',\n",
      "    'displayLevelType=normal',\n",
      "    'mainGUIy=44.000000',\n",
      "    'mainGUIx=303.000000',\n",
      "    'autoSnap=true']\n",
      "    \n",
      "    # source detection settings\n",
      "    sdet = \\\n",
      "    ['maximumNumThreads=2',\n",
      "    'sourceMaximumNumberOfPixels=10000',\n",
      "    'sourceGridSize=64',\n",
      "    'sourceDetectionThreshold=3.000000',\n",
      "    'sourceDetectionRadialProfileSigma=10.000000',\n",
      "    'sourceMinimumNumberOfPixels=20',\n",
      "    'numPixelsImageEdgeToSkip=10']\n",
      "    \n",
      "    # unit settings\n",
      "    uni = \\\n",
      "    ['BUNIT=D.N.',\n",
      "    'fluxDataUnits=Jy',\n",
      "    'fluxDataTitle=Flux density',\n",
      "    'defaultBUNIT=D.N.',\n",
      "    'skyCoordinatesUnits=decimal',\n",
      "    'fluxDataTitleDefault=Surface brightness']\n",
      "    \n",
      "    # flux conversion settings\n",
      "    fconv = \\\n",
      "    ['gain=2.687000',\n",
      "    'calculationStepSize=0.200',\n",
      "    'defaultGain=1.000000',\n",
      "    'zeroPoint=0.000000',\n",
      "    'depthOfCoverage=1.000000',\n",
      "    'radiusCentroid=5',\n",
      "    'fluxConvFactor=0.101537',\n",
      "    'customSky=0.000000',\n",
      "    'fluxDNConvFactor=1.000000']\n",
      "    \n",
      "    # flags\n",
      "    flgs = \\\n",
      "    ['noSkyFlag=0',\n",
      "    'interpolateFlag=0',\n",
      "    'overlaySourcesFlag=0',\n",
      "    'autoApertureCorrectionFlag=0',\n",
      "    'scientificNotationFlag=0',\n",
      "    'disableDeblendingFlag=0',\n",
      "    'fluxConvFlag=0',\n",
      "    'ellipseLockFlag=true',\n",
      "    'useCentroidFlag=1',\n",
      "    'autoSourceListCreationFlag=0',\n",
      "    'sourceListCoordsFlag=0']\n",
      "    \n",
      "    settings = flgs+fconv+uni+sdet+disp+fle+phot\n",
      "    \n",
      "    f = open(filename,'w')\n",
      "    for line in settings:\n",
      "        f.write(line + '\\n')\n",
      "    f.close()\n",
      "    \n",
      "    return"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "rpis = []\n",
      "for source_image in sources:\n",
      "    print 'Reducing',source_image\n",
      "    sid = source_image.split('_')[:3]\n",
      "    prefix = ''\n",
      "    for b in sid:\n",
      "        prefix += b+'_'\n",
      "    # make the out directory:\n",
      "    odir = os.path.join(out_dir,ref_date,prefix[:-1])\n",
      "    if not os.path.exists(odir):\n",
      "        os.mkdir(odir)\n",
      "    # run the pipeline on this source:\n",
      "    file_path = os.path.join(os.environ['ROBOPOL_DATA_DIR'],'2013',ref_date,source_image)\n",
      "    rpi = robopol_pipeline.robopol_image(name=source_image.split('_')[1],\n",
      "                                         fits_location=file_path,\n",
      "                                         output_dir=odir,\n",
      "                                         prefix=prefix,\n",
      "                                         photom_method=3,\n",
      "                                         ecut=0.7,\n",
      "                                         SNRcut=10,\n",
      "                                         align=False,\n",
      "                                         remove_cr_flag=False,\n",
      "                                         flat_field=False)\n",
      "    # now we need to override the defaults for comparison with APT:\n",
      "    rpi.n_vir_bins_all  = 1\n",
      "    rpi.n_vir_bins_main = 1\n",
      "    \n",
      "    try:\n",
      "\n",
      "        # run the reduction:\n",
      "        rpi.stack_images()\n",
      "        rpi.find_spot_locations()\n",
      "        rpi.import_frame()\n",
      "        rpi.find_mask_center()\n",
      "        rpi.find_central_target_spots()\n",
      "        rpi.identify_sources()\n",
      "        rpi.perform_astrometry()\n",
      "        rpi.calculate_source_coordinates()\n",
      "        rpi.measure_photometry_parameters()\n",
      "        # force the radii to be integers\n",
      "        rpi.inner_diameter = 24#20.0#2*np.round(rpi.inner_diameter/2.0)\n",
      "        rpi.annulus_diameter = rpi.inner_diameter+2#2*np.round(rpi.annulus_diameter/2.0)\n",
      "        rpi.outer_diameter = rpi.annulus_diameter+8#2*np.round(rpi.outer_diameter/2.0)\n",
      "                        \n",
      "        rpi.perform_spot_photometry()\n",
      "        rpi.measure_polarization()\n",
      "        #rpi.differential_photometry()\n",
      "        #rpi.write_polarization_reduction_output()\n",
      "        \n",
      "        \n",
      "        rpis.append( rpi )\n",
      "    except:\n",
      "        rpis.append(None)\n",
      "        print 'Failed to reduce', source_image\n",
      "    \n",
      "    # now try reducing it with APT:\n",
      "    try:\n",
      "        print 'Running APT on source'\n",
      "        out_file = os.path.join(odir,source_image.split('.fits')[0]+'_APT.dat')\n",
      "        # make the preferences file:\n",
      "        apt_prefs_file = os.path.join(odir,'APT.pref')\n",
      "        make_APT_file(rpi.inner_diameter/2.0,\n",
      "                      rpi.correction,\n",
      "                      rpi.annulus_diameter/2.0,\n",
      "                      rpi.outer_diameter/2.0,\n",
      "                      file_path,\n",
      "                      apt_prefs_file)\n",
      "        \n",
      "        if not os.path.exists(out_file):\n",
      "            out = subprocess.Popen(['APT.csh',\n",
      "                                    '-i',file_path,\n",
      "                                    '-p',apt_prefs_file,\n",
      "                                    '-s','sourceListByAPT',\n",
      "                                    '-o',out_file\n",
      "                                    ],\n",
      "                                   stdout=subprocess.PIPE,stderr=subprocess.PIPE).communicate()[1]\n",
      "        else:\n",
      "            '   Already done!'\n",
      "    except:\n",
      "        print 'Failed to run APT'"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Reducing 3_RBPLJ1558+5625_01_R_300.00_2013_09_06-19_01_44.fits\n",
        "INFO"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        ": The WCS transformation has more axes (2) than the image it is associated with (0) [astropy.wcs.wcs]\n",
        "Running APT on source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Reducing 10_RBPLJ2039-1046_00_R_261.00_2013_09_06-21_17_42.fits\n",
        "INFO"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        ": The WCS transformation has more axes (2) than the image it is associated with (0) [astropy.wcs.wcs]\n",
        "Running APT on source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Reducing 18_RBPLJ1927+6117_00_R_300.00_2013_09_06-23_30_12.fits\n",
        "INFO"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        ": The WCS transformation has more axes (2) than the image it is associated with (0) [astropy.wcs.wcs]\n",
        "Running APT on source"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x5715550>"
       ]
      }
     ],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# now match up the APT results to the RoboPol pipeline objects\n",
      "for k in range(len(rpis)):\n",
      "    rpi = rpis[k]\n",
      "\n",
      "    # import the APT results:\n",
      "    sid = sources[k].split('_')[:3]\n",
      "    prefix = ''\n",
      "    for b in sid:\n",
      "        prefix += b+'_'\n",
      "    # the out directory:\n",
      "    odir = os.path.join(out_dir,ref_date,prefix[:-1])\n",
      "    apt_name = os.path.join(odir,sources[k].split('.fits')[0]+'_APT.dat')\n",
      "    if os.path.exists(apt_name):\n",
      "        df_apt = pd.io.parsers.read_table(apt_name,skiprows=2,delim_whitespace=True,skipfooter=0)\n",
      "        if np.isnan(df_apt.ix[df_apt.index[-1],'CentroidX']):\n",
      "            df_apt = df_apt.ix[df_apt.index[:-1],:] # drop the last row\n",
      "        # match up our sources to the APT sources:\n",
      "        Xa = df_apt['CentroidX'].values\n",
      "        Ya = df_apt['CentroidY'].values\n",
      "        Ia = df_apt['SourceIntensity'].values\n",
      "        apt_tree = KDTree(zip(Xa,Ya))\n",
      "        sources_xy = zip(np.array(rpi.src_cat['x_spots'].tolist()).flatten(),\n",
      "                         np.array(rpi.src_cat['y_spots'].tolist()).flatten())\n",
      "        inds = np.array(rpi.src_cat.index).repeat(4) # this is the index of each spot\n",
      "        subinds = np.tile(np.array([0,1,2,3]),len(rpi.src_cat.index)) # and is the index of each spot in the spot set\n",
      "        \n",
      "        # find the nearest neighbour for each source:\n",
      "        d,i = apt_tree.query(sources_xy,k=1) # d is distance in pixels. i is index of APT source which matches\n",
      "        Iapt = (d < 1.0) # only use sources which lie within 1.0 pixel\n",
      "        \n",
      "        # RBP_I[Iapt] matches to Ia[i][Iapt]\n",
      "        \n",
      "        # Make the following objects:\n",
      "        # rpi index of APT spots\n",
      "        # X of APT spots\n",
      "        # Y of APT spots\n",
      "        # intensity of APT spots\n",
      "        indices = inds[Iapt]\n",
      "        subindices = subinds[Iapt]\n",
      "        xes = Xa[i][Iapt]\n",
      "        yes = Ya[i][Iapt]\n",
      "        Is =  Ia[i][Iapt]\n",
      "\n",
      "        # get the spots which all correspond to the same index:\n",
      "        iU = np.unique(indices)\n",
      "        apt_intensities = [np.zeros(4)+np.nan]*len(rpi.src_cat.index)\n",
      "        for m in iU:\n",
      "            Icut = indices == m\n",
      "            xc = xes[Icut]\n",
      "            yc = yes[Icut]\n",
      "            In = Is[Icut]\n",
      "            # now assign them to a 4x1 list, filling in with nans where missing:\n",
      "            isub = subindices[Icut]\n",
      "            ints = np.zeros(4) + np.nan\n",
      "            ints[isub] = In\n",
      "            # where is this?\n",
      "            apt_intensities[np.arange(len(rpi.src_cat.index))[rpi.src_cat.index == m][0]] = ints\n",
      "        rpi.src_cat['IAPT'] = Series(apt_intensities,rpi.src_cat.index)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(9/2.0,6/2.0))\n",
      "ax = plt.subplot(111,xscale='log')\n",
      "plt.hold(True)\n",
      "sdl = []\n",
      "sl = []\n",
      "adl = []\n",
      "al = []\n",
      "for k in range(len(rpis)):\n",
      "    rpi = rpis[k]\n",
      "    Ikeep = pd.notnull(rpi.src_cat['N_source']) & rpi.src_cat['phot_source']\n",
      "\n",
      "    RBP_I = np.array(rpi.src_cat[Ikeep]['N_source'].tolist()).flatten()\n",
      "    s_RBP_I = np.array(rpi.src_cat[Ikeep]['s_N_source'].tolist()).flatten()\n",
      "    SEx_I = np.array(rpi.src_cat[Ikeep]['flux_st_i'].tolist()).flatten()\n",
      "    APT_I = np.array(rpi.src_cat[Ikeep]['IAPT'].tolist()).flatten()\n",
      "    flags = np.array(rpi.src_cat[Ikeep]['flag_se_all'].tolist()).flatten()\n",
      "    \n",
      "    RBP_bg = np.array(rpi.src_cat[Ikeep]['n_background'].tolist()).flatten()\n",
      "    RBP_bg_sigma = np.array(rpi.src_cat[Ikeep]['s_n_background'].tolist()).flatten()\n",
      "    \n",
      "    f0 = (flags == 0) \n",
      "\n",
      "    #plt.errorbar(SEx_I[f0],(RBP_I[f0] - SEx_I[f0])/SEx_I[f0]*100,\n",
      "    #             yerr=s_RBP_I[f0]/SEx_I[f0]*100,fmt='k.')\n",
      "    plt.plot(RBP_I[f0],(RBP_I[f0] - SEx_I[f0])/SEx_I[f0]*100,'k.')\n",
      "    sdl += ((RBP_I[f0] - SEx_I[f0])/SEx_I[f0]*100).tolist()\n",
      "    sl += SEx_I[f0].tolist()\n",
      "    \n",
      "    # plot the APT results:\n",
      "    Ip = ~np.isnan(APT_I)\n",
      "    plt.plot(RBP_I[Ip],\n",
      "            (RBP_I[Ip] - APT_I[Ip])/APT_I[Ip]*100,\n",
      "            'ro',fillstyle='none')\n",
      "    adl += ((RBP_I[Ip] - APT_I[Ip])/APT_I[Ip]*100).tolist()\n",
      "    al += APT_I[Ip].tolist()\n",
      "\n",
      "plt.xlabel('RoboPol intensity [ADU]')\n",
      "plt.ylabel('Relative difference [\\%]')\n",
      "plt.xlim([10**4,10**6])\n",
      "plt.ylim([-20,20])\n",
      "plt.plot(ax.get_xlim(),[0,0],'k--')\n",
      "#plt.legend(['SExtractor intensity: %2.1f\\%%'%np.median(sdl),'APT intensity: %2.1f\\%%'%np.median(adl)])\n",
      "plt.legend(['SExtractor intensity','APT intensity'])\n",
      "\n",
      "#plt.title('photom method = %d'%rpi.photom_method)\n",
      "plt.tight_layout()\n",
      "plt.savefig('/home/ogk/Desktop/Dropbox/Skinakas/Papers/InPrep/Control_and_pipeline/figures/pipeline/robopol_intensity_vs_sextractor_and_apt_photom_method_%d.pdf'%rpi.photom_method)\n",
      "print 'RoboPol flux is %2.1f%% lower than SExtractor flux'%np.median(sdl)\n",
      "print 'RoboPol flux is %2.1f%% lower than APT flux'%np.median(adl)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "RoboPol flux is 2.5% lower than SExtractor flux\n",
        "RoboPol flux is -0.0% lower than APT flux\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAATwAAADQCAYAAACa9N1LAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x1a75bb90>"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(9/2.0,6/2.0))\n",
      "ax = plt.subplot(111,xscale='log')\n",
      "plt.hold(True)\n",
      "adl = []\n",
      "al = []\n",
      "ri = []\n",
      "sri = []\n",
      "for k in range(len(rpis)):\n",
      "    rpi = rpis[k]\n",
      "    Ikeep = pd.notnull(rpi.src_cat['N_source']) & rpi.src_cat['phot_source']\n",
      "\n",
      "    RBP_I = np.array(rpi.src_cat[Ikeep]['N_source'].tolist()).flatten()\n",
      "    s_RBP_I = np.array(rpi.src_cat[Ikeep]['s_N_source'].tolist()).flatten()\n",
      "    APT_I = np.array(rpi.src_cat[Ikeep]['IAPT'].tolist()).flatten()\n",
      "    \n",
      "    # plot the APT results:\n",
      "    Ip = ~np.isnan(APT_I)\n",
      "    plt.plot(RBP_I[Ip],\n",
      "            (RBP_I[Ip] - APT_I[Ip])/APT_I[Ip]*100,\n",
      "            'k.',fillstyle='none')\n",
      "    \n",
      "    plt.plot(RBP_I[Ip],s_RBP_I[Ip]/RBP_I[Ip]*100,'r.')\n",
      "    \n",
      "    adl += ((RBP_I[Ip] - APT_I[Ip])/APT_I[Ip]*100).tolist()\n",
      "    al += APT_I[Ip].tolist()\n",
      "    \n",
      "    ri += RBP_I[Ip].tolist()\n",
      "    sri += s_RBP_I[Ip].tolist()\n",
      "\n",
      "plt.xlabel('RoboPol intensity [ADU]')\n",
      "plt.ylabel('Relative difference, APT [\\%]')\n",
      "plt.xlim([10**4,10**6])\n",
      "plt.ylim([-15,15])\n",
      "plt.plot(ax.get_xlim(),[0,0],'k--')\n",
      "#plt.legend(['SExtractor intensity: %2.1f\\%%'%np.median(sdl),'APT intensity: %2.1f\\%%'%np.median(adl)])\n",
      "#plt.legend(['SExtractor intensity','APT intensity'])\n",
      "\n",
      "#plt.title('photom method = %d'%rpi.photom_method)\n",
      "plt.tight_layout()\n",
      "plt.savefig('/home/ogk/Desktop/Dropbox/Skinakas/Papers/InPrep/Control_and_pipeline/figures/pipeline/robopol_intensity_performance2.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAATwAAADQCAYAAACa9N1LAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x134641d0>"
       ]
      }
     ],
     "prompt_number": 11
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "al = np.array(al)\n",
      "adl = np.array(adl)\n",
      "sl = np.array(sl)\n",
      "sdl = np.array(sdl)\n",
      "bin_edges = np.logspace(3,6,15)\n",
      "mn_a = np.zeros(bin_edges.size-1)\n",
      "st_a = np.zeros(bin_edges.size-1)\n",
      "mn_s = np.zeros(bin_edges.size-1)\n",
      "st_s = np.zeros(bin_edges.size-1)\n",
      "for k in range(bin_edges.size-1):\n",
      "    Ia = (al > bin_edges[k]) & (al <= bin_edges[k+1])\n",
      "    mn_a[k] = np.mean(adl[Ia])\n",
      "    st_a[k] = np.std(adl[Ia])\n",
      "    Is = (sl > bin_edges[k]) & (sl <= bin_edges[k+1])\n",
      "    mn_s[k] = np.mean(sdl[Is])\n",
      "    st_s[k] = np.std(sdl[Is])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 165
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# where to put the bin centers?\n",
      "x = np.sqrt(bin_edges[1:]*bin_edges[:-1]) # geometric center\n",
      "xerr = np.zeros((2,len(x)))\n",
      "for k in range(len(x)):\n",
      "    xerr[0,k] = x[k]-bin_edges[k]\n",
      "    xerr[1,k] = bin_edges[k+1]-x[k]\n",
      "plt.figure()\n",
      "ax = plt.subplot(111,xscale='log')\n",
      "plt.errorbar(x,\n",
      "             mn_s,\n",
      "             xerr=xerr,\n",
      "             yerr=st_s,\n",
      "             fmt='k.')\n",
      "plt.hold(True)\n",
      "plt.errorbar(x,\n",
      "             mn_a,\n",
      "             xerr=xerr,\n",
      "             yerr=st_a,\n",
      "             fmt='r.')\n",
      "plt.legend(['SExtractor','APT'])\n",
      "plt.xlabel('Source intensituy [ADU]')\n",
      "plt.ylabel('Relative difference [\\%]')\n",
      "plt.plot(ax.get_xlim(),[0,0],'k--')\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 166,
       "text": [
        "[<matplotlib.lines.Line2D at 0x124afe10>]"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYcAAAELCAYAAAAybErdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nORARkQGTAxERGTA5EBGRwf8HHcMATWeA2e0AAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x14e88e50>"
       ]
      }
     ],
     "prompt_number": 166
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# compare the background levels determined by each method:\n",
      "plt.figure(figsize=(8,5))\n",
      "gs = plt.GridSpec(2,2,height_ratios=[3,1])\n",
      "lims = [800,1000]\n",
      "ax0 = plt.subplot(gs[0],aspect='equal')\n",
      "plt.hold(True)\n",
      "for k in range(len(rpis)):\n",
      "    rpi = rpis[k]\n",
      "    Ikeep = pd.notnull(rpi.src_cat['N_source']) & rpi.src_cat['phot_source']\n",
      "\n",
      "    RBP_bg = np.array(rpi.src_cat[Ikeep]['n_background'].tolist()).flatten()\n",
      "    RBP_bg_sigma = np.array(rpi.src_cat[Ikeep]['s_n_background'].tolist()).flatten()\n",
      "    \n",
      "    SEx_bg = np.array(rpi.src_cat[Ikeep]['bg_st'].tolist()).flatten()\n",
      "    flags = np.array(rpi.src_cat[Ikeep]['flag_se_all'].tolist()).flatten()\n",
      "    f0 = (flags == 0) & (RBP_bg/RBP_bg_sigma > 40)\n",
      "    \n",
      "    plt.errorbar(SEx_bg[f0],RBP_bg[f0],yerr=RBP_bg_sigma[f0],fmt='k.')\n",
      "plt.plot(lims,lims,'r--')\n",
      "# set the limits\n",
      "plt.xlim(lims)\n",
      "plt.ylim(lims)\n",
      "plt.ylabel('RoboPol background level [ADU]')\n",
      "plt.title('photom method = %d'%rpi.photom_method)\n",
      "\n",
      "ax2 = plt.subplot(gs[2],sharex=ax0)\n",
      "plt.hold(True)\n",
      "SBL = []\n",
      "for k in range(len(rpis)):\n",
      "    rpi = rpis[k]\n",
      "    Ikeep = pd.notnull(rpi.src_cat['N_source']) & rpi.src_cat['phot_source']\n",
      "\n",
      "    RBP_bg = np.array(rpi.src_cat[Ikeep]['n_background'].tolist()).flatten()\n",
      "    RBP_bg_sigma = np.array(rpi.src_cat[Ikeep]['s_n_background'].tolist()).flatten()\n",
      "    \n",
      "    SEx_bg = np.array(rpi.src_cat[Ikeep]['bg_st'].tolist()).flatten()\n",
      "    flags = np.array(rpi.src_cat[Ikeep]['flag_se_all'].tolist()).flatten()\n",
      "    f0 = (flags == 0) & (RBP_bg/RBP_bg_sigma > 40)\n",
      "    \n",
      "    plt.errorbar(SEx_bg[f0],(RBP_bg[f0]-SEx_bg[f0])/SEx_bg[f0]*100,yerr=RBP_bg_sigma[f0]/SEx_bg[f0]*100,fmt='k.')\n",
      "    SBL += ((RBP_bg[f0]-SEx_bg[f0])/SEx_bg[f0]*100).tolist()\n",
      "plt.plot(lims,[np.mean(SBL),np.mean(SBL)],'r--',linewidth=2)\n",
      "plt.legend(['Mean difference = %2.1f\\%%'%np.mean(SBL)])\n",
      "\n",
      "plt.xlim(lims)\n",
      "plt.xlabel('SExtractor level [ADU]')\n",
      "plt.ylabel('Relative difference [\\%]')\n",
      "\n",
      "ax1 = plt.subplot(gs[1],aspect='equal')\n",
      "plt.hold(True)\n",
      "for k in range(len(rpis)):\n",
      "    rpi = rpis[k]\n",
      "    Ikeep = pd.notnull(rpi.src_cat['N_source']) & rpi.src_cat['phot_source']\n",
      "\n",
      "    RBP_bg = np.array(rpi.src_cat[Ikeep]['n_background'].tolist()).flatten()\n",
      "    RBP_bg_sigma = np.array(rpi.src_cat[Ikeep]['s_n_background'].tolist()).flatten()\n",
      "    \n",
      "    # import the APT results:\n",
      "    sid = sources[k].split('_')[:3]\n",
      "    prefix = ''\n",
      "    for b in sid:\n",
      "        prefix += b+'_'\n",
      "    # make the out directory:\n",
      "    odir = os.path.join(out_dir,ref_date,prefix[:-1])\n",
      "    apt_name = os.path.join(odir,sources[k].split('.fits')[0]+'_APT.dat')\n",
      "    if os.path.exists(apt_name):\n",
      "        df_apt = pd.io.parsers.read_table(apt_name,skiprows=2,delim_whitespace=True)\n",
      "        # match up our sources to the APT sources:\n",
      "        Isel = df_apt['SkyMedian']/df_apt['SkySigma'] > 50\n",
      "        Xa = df_apt['CentroidX'][Isel].values\n",
      "        Ya = df_apt['CentroidY'][Isel].values\n",
      "        A_bg = df_apt['SkyMedian'][Isel].values\n",
      "        A_s_bg = df_apt['SkySigma'][Isel].values\n",
      "        apt_tree = KDTree(zip(Xa,Ya))\n",
      "        sources_xy = zip(np.array(rpi.src_cat[Ikeep]['x_spots'].tolist()).flatten(),\n",
      "                         np.array(rpi.src_cat[Ikeep]['y_spots'].tolist()).flatten())\n",
      "\n",
      "        # find the nearest neighbour for each source:\n",
      "        d,i = apt_tree.query(sources_xy,k=1) # d is distance in pixels. i is index of APT source which matches\n",
      "        Iapt = (d < 1.0) & (RBP_bg/RBP_bg_sigma > 40) # only use sources which lie within 1.0 pixel\n",
      "\n",
      "        plt.errorbar(A_bg[i][Iapt],RBP_bg[Iapt],\n",
      "                     yerr=RBP_bg_sigma[Iapt],\n",
      "                     xerr=A_s_bg[i][Iapt],fmt='r.')\n",
      "        \n",
      "plt.plot(lims,lims,'k--')\n",
      "# set the limits\n",
      "plt.xlim(lims)\n",
      "plt.ylim(lims)\n",
      "#plt.xlabel('APT median level [ADU]')\n",
      "plt.title('photom method = %d'%rpi.photom_method)\n",
      "\n",
      "ax3 = plt.subplot(gs[3],sharex=ax1,sharey=ax2)\n",
      "plt.hold(True)\n",
      "ABL = []\n",
      "for k in range(len(rpis)):\n",
      "    rpi = rpis[k]\n",
      "    Ikeep = pd.notnull(rpi.src_cat['N_source']) & rpi.src_cat['phot_source']\n",
      "\n",
      "    RBP_bg = np.array(rpi.src_cat[Ikeep]['n_background'].tolist()).flatten()\n",
      "    RBP_bg_sigma = np.array(rpi.src_cat[Ikeep]['s_n_background'].tolist()).flatten()\n",
      "    \n",
      "    # import the APT results:\n",
      "    sid = sources[k].split('_')[:3]\n",
      "    prefix = ''\n",
      "    for b in sid:\n",
      "        prefix += b+'_'\n",
      "    # make the out directory:\n",
      "    odir = os.path.join(out_dir,ref_date,prefix[:-1])\n",
      "    apt_name = os.path.join(odir,sources[k].split('.fits')[0]+'_APT.dat')\n",
      "    if os.path.exists(apt_name):\n",
      "        df_apt = pd.io.parsers.read_table(apt_name,skiprows=2,delim_whitespace=True)\n",
      "        # match up our sources to the APT sources:\n",
      "        Isel = df_apt['SkyMedian']/df_apt['SkySigma'] > 50\n",
      "        Xa = df_apt['CentroidX'][Isel].values\n",
      "        Ya = df_apt['CentroidY'][Isel].values\n",
      "        A_bg = df_apt['SkyMedian'][Isel].values\n",
      "        A_s_bg = df_apt['SkySigma'][Isel].values\n",
      "        apt_tree = KDTree(zip(Xa,Ya))\n",
      "        sources_xy = zip(np.array(rpi.src_cat[Ikeep]['x_spots'].tolist()).flatten(),\n",
      "                         np.array(rpi.src_cat[Ikeep]['y_spots'].tolist()).flatten())\n",
      "\n",
      "        # find the nearest neighbour for each source:\n",
      "        d,i = apt_tree.query(sources_xy,k=1) # d is distance in pixels. i is index of APT source which matches\n",
      "        Iapt = (d < 1.0) & (RBP_bg/RBP_bg_sigma > 40) # only use sources which lie within 1.0 pixel\n",
      "\n",
      "        plt.errorbar(A_bg[i][Iapt],(RBP_bg[Iapt]-A_bg[i][Iapt])/A_bg[i][Iapt]*100,\n",
      "                     yerr=RBP_bg_sigma[Iapt]/A_bg[i][Iapt]*100,\n",
      "                     xerr=A_s_bg[i][Iapt],fmt='r.')\n",
      "        ABL += ((RBP_bg[Iapt]-A_bg[i][Iapt])/A_bg[i][Iapt]*100).tolist()\n",
      "plt.plot(lims,[np.mean(ABL),np.mean(ABL)],'k--',linewidth=2)\n",
      "plt.legend(['Mean difference = %2.1f\\%%'%np.mean(ABL)])\n",
      "plt.xlim(lims)\n",
      "plt.xlabel('APT median level [ADU]')\n",
      "\n",
      "plt.savefig('robopol_background_vs_sextractor_and_apt_photom_method_%d.pdf'%rpi.photom_method)\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAfcAAAFLCAYAAADLfcUpAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nhAgRVxhE4i5ChAgRIkRcYfj/S235OX3LMckAAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x23f277d0>"
       ]
      }
     ],
     "prompt_number": 77
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# is there a correlation between relative difference and position on the CCD for bright sources (above 10^4 counts)?\n",
      "bin_edges = np.linspace(1,2048,100)\n",
      "BW = bin_edges[1] - bin_edges[0]\n",
      "bin_cent = (bin_edges[1:] + bin_edges[:-1])/2.0\n",
      "X,Y = np.meshgrid(bin_cent,bin_cent)\n",
      "\n",
      "diff_sum = np.zeros(X.shape)\n",
      "diff_N = np.zeros(X.shape)\n",
      "\n",
      "for rpi in rpis:\n",
      "    Ikeep = pd.notnull(rpi.src_cat['N_source'])\n",
      "\n",
      "    fr = np.array(rpi.src_cat[Ikeep]['N_source'].tolist()).flatten()\n",
      "    fs = np.array(rpi.src_cat[Ikeep]['flux_st_i'].tolist()).flatten()\n",
      "    flags = np.array(rpi.src_cat[Ikeep]['flag_se_all'].tolist()).flatten()\n",
      "\n",
      "    x = np.array(rpi.src_cat[Ikeep]['x_spots'].tolist()).flatten()\n",
      "    y = np.array(rpi.src_cat[Ikeep]['y_spots'].tolist()).flatten()    \n",
      "    \n",
      "    f0 = flags == 0\n",
      "    # so the relative difference is:\n",
      "    diff = (fr[f0] - fs[f0])/fs[f0]*100\n",
      "    # and the sextractor flux is:\n",
      "    fse = fs[f0]\n",
      "    # and the position is:\n",
      "    xl = x[f0]\n",
      "    yl = y[f0]\n",
      "    \n",
      "    # where are each of the spots located?\n",
      "    for k in range(len(xl)):\n",
      "        I = (xl[k] > (X-BW/2.0)) & (xl[k] < (X+BW/2.0)) & (yl[k] > (Y-BW/2.0)) & (yl[k] < (Y+BW/2.0))\n",
      "        diff_sum[I] += diff[k]\n",
      "        diff_N[I] += 1"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "diff_mean = diff_sum/diff_N\n",
      "diff_mean[np.isnan(diff_mean)] = 0.0"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# and now plot them:\n",
      "plt.imshow(diff_mean)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 8,
       "text": [
        "<matplotlib.image.AxesImage at 0x771bd50>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAPsAAAD6CAYAAABnLjEDAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0xba22b10>"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> figures/pipeline/.ipynb_checkpoints/polarization_standard_tests-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import numpy as np\n",
      "import pandas as pd\n",
      "from pandas import DataFrame,Series\n",
      "import matplotlib.pyplot as plt\n",
      "from astropy import coordinates,units\n",
      "import os\n",
      "from pipeline import robopol_pipeline\n",
      "import ast\n",
      "from simulation import instrument"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# find all observations of polarization standards performed thus far:\n",
      "standards = pd.io.parsers.read_csv('standards.dat',sep=' ')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "if os.uname()[1] == 'springbok':\n",
      "    out_dir = '/scr/ogk/tmp'\n",
      "else:\n",
      "    out_dir = '/Users/oliver/tmp/pipeline'"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "standards"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "html": [
        "<pre>\n",
        "&ltclass 'pandas.core.frame.DataFrame'&gt\n",
        "Int64Index: 29 entries, 0 to 28\n",
        "Data columns (total 9 columns):\n",
        "source    29  non-null values\n",
        "ra        29  non-null values\n",
        "dec       29  non-null values\n",
        "p         29  non-null values\n",
        "s_p       29  non-null values\n",
        "th        29  non-null values\n",
        "s_th      29  non-null values\n",
        "band      29  non-null values\n",
        "ref       29  non-null values\n",
        "dtypes: float64(6), object(3)\n",
        "</pre>"
       ],
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 4,
       "text": [
        "        source          ra        dec        p      s_p      th  s_th band  \\\n",
        "0         BCas    2.294583  59.149722  0.00037  0.00024   72.51  0.00    V   \n",
        "1      HD21447   52.500833  55.451944  0.00051  0.00020  171.49  0.00    V   \n",
        "2         BUma  165.460417  56.382500  0.00009  0.00019  107.76  0.00    V   \n",
        "3         GBoo  218.019583  38.308333  0.00065  0.00019   21.26  0.00    V   \n",
        "4    BD32.3739  303.008750  32.795556  0.00025  0.00017   35.79  0.00    V   \n",
        "5     HD212311  335.494167  56.531389  0.00034  0.00021   50.99  0.00    V   \n",
        "6         ZPeg  340.365417  10.831389  0.00045  0.00019   39.85  0.00    V   \n",
        "7    BD57.2615  341.450417  57.879722  1.00000  0.00000    0.00  0.00    X   \n",
        "8    BD32.3739  303.008750  32.795556  1.00000  0.00000    0.00  0.00    X   \n",
        "9     BD64.106   14.402917  64.859700  5.15000  0.09800   96.74  0.54    R   \n",
        "10    HD147283  244.735000 -24.377778  1.00000  0.00000    0.00  0.00    X   \n",
        "11    HD147343  244.828333 -24.246389  1.00000  0.00000    0.00  0.00    X   \n",
        "12    HD150193  249.318333 -23.798889  1.00000  0.00000    0.00  0.00    X   \n",
        "13    HD183143  291.860833  18.295833  4.95100  0.06800  178.51  0.39    U   \n",
        "14    HD204827  322.240833  58.739722  4.89300  0.02900   59.10  0.17    R   \n",
        "15    HD215806  341.169583  58.031389  1.00000  0.00000    0.00  0.00    X   \n",
        "16      VCyg12  308.170833  41.241389  1.00000  0.00000    0.00  0.00    X   \n",
        "17    BD59.389   30.675375  60.257344  6.43000  0.02200   98.14  0.10    R   \n",
        "18      HD7927   20.020500  58.231611  3.02600  0.03700   90.84  0.35    R   \n",
        "19     HD19820   48.522208  59.563461  4.52600  0.02500  114.46  0.16    R   \n",
        "20     HD25443   61.533583  62.101833  4.73400  0.04500  133.65  0.28    R   \n",
        "21    HD154445  256.384417  -0.892067  3.68300  0.07200   88.91  0.56    R   \n",
        "22    HD155197  257.565625  -4.834350  4.27400  0.02700  102.88  0.18    R   \n",
        "23    HD155528  258.083083  -4.402572  4.98600  0.06400   92.61  0.37    V   \n",
        "24    HD161056  265.945958  -7.079606  4.01200  0.03200   67.33  0.23    R   \n",
        "25    HD236633   17.301417  60.628033  5.37600  0.02800   93.04  0.15    R   \n",
        "26    HD236954   33.405583  59.170778  5.79000  0.09900  111.20  0.49    U   \n",
        "27  Hiltner960  305.869167  39.349167  5.21000  0.02900   54.54  0.16    R   \n",
        "28     VICyg12  308.171250  41.241111  7.89300  0.03700  116.23  0.14    R   \n",
        "\n",
        "                    ref  \n",
        "0   1992AJ....104.1563S  \n",
        "1   1992AJ....104.1563S  \n",
        "2   1992AJ....104.1563S  \n",
        "3   1992AJ....104.1563S  \n",
        "4   1992AJ....104.1563S  \n",
        "5   1992AJ....104.1563S  \n",
        "6   1992AJ....104.1563S  \n",
        "7             Polarized  \n",
        "8             Polarized  \n",
        "9             SmithSPOL  \n",
        "10            Polarized  \n",
        "11            Polarized  \n",
        "12            Polarized  \n",
        "13            SmithSPOL  \n",
        "14            SmithSPOL  \n",
        "15            Polarized  \n",
        "16            Polarized  \n",
        "17            SmithSPOL  \n",
        "18            SmithSPOL  \n",
        "19            SmithSPOL  \n",
        "20            SmithSPOL  \n",
        "21            SmithSPOL  \n",
        "22            SmithSPOL  \n",
        "23            SmithSPOL  \n",
        "24            SmithSPOL  \n",
        "25            SmithSPOL  \n",
        "26            SmithSPOL  \n",
        "27            SmithSPOL  \n",
        "28            SmithSPOL  "
       ]
      }
     ],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# we want to parse the observation files\n",
      "dates = os.listdir(os.path.join(os.environ['ROBOPOL_LOG_DIR'],'2013'))\n",
      "# get all the dates after a particular cutoff\n",
      "dt = np.array([pd.datetime.strptime(a,'%Y_%m_%d') for a in dates if (len(a)==10)])\n",
      "dt_cut = np.sort(dt)[np.sort(dt) >= pd.datetime(2013,6,2)] # this is the date that the log files were correctly logging states\n",
      "fdates = [a.strftime('%Y_%m_%d') for a in dt_cut]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# look in each directory for observations:\n",
      "observations = []\n",
      "for ind in standards.index:\n",
      "    sfiles = []\n",
      "    for date in fdates:\n",
      "        dirr = os.path.join(os.environ['ROBOPOL_DATA_DIR'],'2013',date)\n",
      "        files = os.listdir(dirr)\n",
      "        # now search for files for this source:\n",
      "        sfiles += [os.path.join(dirr,a) for a in files if ((a.find(standards.ix[ind,'source'])>-1)&(a.find('pointing')==-1))] \n",
      "    observations.append(sfiles)\n",
      "standards['observe files'] = Series(observations,index=standards.index)\n",
      "standards['Nobs'] = standards['observe files'].apply(len)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# now we want to reduce them\n",
      "# stack all the observations within one night to save processing time\n",
      "I = standards['Nobs'] > 0\n",
      "index = []\n",
      "pvals = []\n",
      "s_pvals = []\n",
      "th = []\n",
      "s_th = []\n",
      "for ind in standards[I].index:\n",
      "    print 'Reducing',standards.ix[ind,'source']\n",
      "    #ind = standards[I].index[0]\n",
      "    #if True:\n",
      "    files = standards.ix[ind,'observe files']\n",
      "    times = []\n",
      "    for fle in files:\n",
      "        a = ''\n",
      "        for b in fle.split('/')[-1].split('_')[-5:]:\n",
      "            a += b\n",
      "        times.append( pd.datetime.strptime(a.split('.fits')[0],'%Y%m%d-%H%M%S').date() )\n",
      "    times = np.array(times)\n",
      "    # so the unique days we observed this on is:\n",
      "    tunique = np.unique(times)\n",
      "    # run a reduction on each night:\n",
      "    reducs = []\n",
      "    for date in tunique:\n",
      "        print '   Date',date\n",
      "\n",
      "        flist = np.array(files)[times == date].tolist()\n",
      "        odir = os.path.join(out_dir,standards.ix[ind,'source'])\n",
      "        if not os.path.exists(odir):\n",
      "            os.mkdir(odir)\n",
      "        prefix = date.strftime('%Y_%m_%d_method2')\n",
      "        try:\n",
      "            rpi = robopol_pipeline.robopol_image(name=standards.ix[ind,'source'],\n",
      "                                                 fits_location=flist,\n",
      "                                                 output_dir=odir,\n",
      "                                                 prefix=prefix,\n",
      "                                                 targetRA=standards.ix[ind,'ra'],\n",
      "                                                 targetDec=standards.ix[ind,'dec'],\n",
      "                                                 photom_method=2,\n",
      "                                                 ecut=0.7,SNRcut=10,\n",
      "                                                 align=False,\n",
      "                                                 remove_cr_flag=False,\n",
      "                                                 flat_field=False)\n",
      "            rpi.stack_images()\n",
      "            rpi.find_spot_locations()\n",
      "            rpi.import_frame()\n",
      "            rpi.find_mask_center()\n",
      "            rpi.find_central_target_spots()\n",
      "            rpi.identify_sources()\n",
      "            rpi.perform_astrometry()\n",
      "            rpi.calculate_source_coordinates()\n",
      "            rpi.measure_photometry_parameters()\n",
      "            rpi.perform_spot_photometry()\n",
      "            rpi.measure_polarization()\n",
      "            tg = rpi.src_cat.ix[rpi.Itarget,:].copy()\n",
      "            reducs.append( tg )\n",
      "        except:\n",
      "            reducs.append( None )\n",
      "    index.append(ind)\n",
      "    pv = [100*a['p'] for a in reducs if (a is not None)]\n",
      "    pvals.append( pv )\n",
      "    spv = [100*a['s_p'] for a in reducs if (a is not None)]\n",
      "    s_pvals.append( spv )\n",
      "    t = [180/np.pi*a['theta'] for a in reducs if (a is not None)]\n",
      "    th.append( t )\n",
      "    st = [180/np.pi*a['s_theta'] for a in reducs if (a is not None)]\n",
      "    s_th.append( st )\n",
      "    \n",
      "standards['p obs'] = Series(pvals,index=index)\n",
      "standards['s_p obs'] = Series(s_pvals,index=index)\n",
      "standards['th obs'] = Series(th,index=index)\n",
      "standards['s_th obs'] = Series(s_th,index=index)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Reducing HD21447\n",
        "   Date 2013-09-12\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-09-14\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " BD32.3739\n",
        "   Date 2013-07-19\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " HD212311\n",
        "   Date 2013-08-05\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-20\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-21\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-28\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-09-04\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-09-06\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-09-11\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " BD32.3739\n",
        "   Date 2013-07-19\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " HD147283\n",
        "   Date 2013-06-23\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " HD147343\n",
        "   Date 2013-06-11\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " HD150193\n",
        "   Date 2013-06-09\n",
        "INFO"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        ": The WCS transformation has more axes (2) than the image it is associated with (0) [astropy.wcs.wcs]\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " HD183143\n",
        "   Date 2013-06-03\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-07-11\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-07-12\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-07-16\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-05\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-13\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-16\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-09-18\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " HD204827\n",
        "   Date 2013-06-09\n",
        "INFO"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        ": The WCS transformation has more axes (2) than the image it is associated with (0) [astropy.wcs.wcs]\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-07-12\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-07-13\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-07-21\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " HD215806\n",
        "   Date 2013-06-10\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-06-23\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-06-27\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-07-12\n",
        "INFO"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        ": The WCS transformation has more axes (2) than the image it is associated with (0) [astropy.wcs.wcs]\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-07-15\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-06\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-14\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-15\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-27\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " VCyg12\n",
        "   Date 2013-06-10\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-06-22\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-06-26\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-06-27\n",
        "INFO"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        ": The WCS transformation has more axes (2) than the image it is associated with (0) [astropy.wcs.wcs]\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-07-16\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-07-20\n",
        "INFO"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        ": The WCS transformation has more axes (2) than the image it is associated with (0) [astropy.wcs.wcs]\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-07-21\n",
        "INFO"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        ": The WCS transformation has more axes (2) than the image it is associated with (0) [astropy.wcs.wcs]\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-07\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-08\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-08-14\n",
        "INFO"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        ": The WCS transformation has more axes (2) than the image it is associated with (0) [astropy.wcs.wcs]\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " HD161056\n",
        "   Date 2013-06-09\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " HD236633\n",
        "   Date 2013-09-04\n",
        "   Date"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 2013-09-11\n",
        "Reducing"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " Hiltner960\n",
        "   Date 2013-09-13\n",
        "INFO"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        ": The WCS transformation has more axes (2) than the image it is associated with (0) [astropy.wcs.wcs]\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x6dbfb10>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x20cfa9d0>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x299e5c90>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x46a71c10>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x55b24b50>"
       ]
      }
     ],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "standards = standards.set_index('source')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 21
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "standards.to_csv('/home/ogk/Desktop/Dropbox/Skinakas/Papers/InPrep/Control_and_pipeline/figures/pipeline/pol_standards_reduc_method2.csv')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# read in the standards file:\n",
      "#pobs_converter = lambda x: [float(a) for a in x.strip('[]').split(',')]\n",
      "def list_converter(x):\n",
      "    if len(x.strip('[]')) > 0:\n",
      "        ret = [float(a) for a in x.strip('[]').split(',')]\n",
      "    else:\n",
      "        ret = np.nan\n",
      "    return ret\n",
      "standards2 = pd.io.parsers.read_table('pol_standards_reduc_method3.csv',sep=',',\n",
      "                                      converters={'p obs':list_converter,\n",
      "                                                  's_p obs':list_converter,\n",
      "                                                  'th obs':list_converter,\n",
      "                                                  's_th obs':list_converter})\n",
      "standards2 = standards2.set_index('source')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 22
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "band = []\n",
      "p = []\n",
      "s_p = []\n",
      "ref = []\n",
      "for ind in standards2.index:\n",
      "    if np.any(standards.index == ind):\n",
      "        band.append(standards.ix[ind,'band'])\n",
      "        p.append(standards.ix[ind,'p'])\n",
      "        s_p.append(standards.ix[ind,'s_p'])\n",
      "        ref.append(standards.ix[ind,'ref'])\n",
      "    else:\n",
      "        band.append(np.nan)\n",
      "        p.append(np.nan)\n",
      "        s_p.append(np.nan)\n",
      "        ref.append(np.nan)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 23
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "standards2['band'] = Series(band,index=standards2.index)\n",
      "standards2['p'] = Series(p,index=standards2.index)\n",
      "standards2['s_p'] = Series(s_p,index=standards2.index)\n",
      "standards2['ref'] = Series(ref,index=standards2.index)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 24
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "#df2 = standards2[(standards2['band'] == 'R') & (~pd.isnull(standards2['p obs']))]\n",
      "df2 = standards2[(~pd.isnull(standards2['p obs']))]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 25
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# get the mean polarization for each source:\n",
      "meanp = []\n",
      "stdp = []\n",
      "for ind in df2.index:\n",
      "    ps = []\n",
      "    sps = []\n",
      "    for p,s_p in zip(df2.ix[ind,'p obs'],df2.ix[ind,'s_p obs']):\n",
      "        if (p > 0) & (p < 10) & (p/s_p > 1):\n",
      "            ps.append(p)\n",
      "            sps.append(s_p)\n",
      "    ps = np.array(ps)\n",
      "    sps = np.array(sps)\n",
      "    meanp.append( np.mean(ps) )\n",
      "    stdp.append(  np.sqrt(np.sum(sps**2))/len(ps) )"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 26
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "df2['mean p'] = Series(meanp,index=df2.index)\n",
      "df2['std p'] = Series(stdp,index=df2.index)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 27
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(4,4))\n",
      "ax = plt.subplot(111,aspect='equal')\n",
      "plt.hold(True)\n",
      "for ind in df2.index:\n",
      "    if (df2.ix[ind,'p']>0.1):\n",
      "        plt.errorbar(df2.ix[ind,'p']/100.0,\n",
      "                     df2.ix[ind,'mean p']/100.0,\n",
      "                     xerr=df2.ix[ind,'s_p']/100.0,\n",
      "                     yerr=df2.ix[ind,'std p']/100.0,\n",
      "                     fmt='k.')\n",
      "    \n",
      "    #for p,s_p in zip(df2.ix[ind,'p obs'],df2.ix[ind,'s_p obs']):\n",
      "    #    if (p > 0) & (p < 10) & (p/s_p > 1) & (ind != 'HD183143') & (df2.ix[ind,'p']>0.1):\n",
      "    #        if df2.ix[ind,'band'] == 'R':\n",
      "    #            fmt = 'k.'\n",
      "    #        else:\n",
      "    #            fmt = 'r.'\n",
      "    #        plt.errorbar(df2.ix[ind,'p']/100.0,\n",
      "    #                     p/100.0,\n",
      "    #                     xerr=df2.ix[ind,'s_p']/100.0,\n",
      "    #                     yerr=s_p/100.0,\n",
      "    #                     fmt=fmt)\n",
      "plt.xlim([0,10/100.0])\n",
      "plt.ylim([0,10/100.0])\n",
      "plt.plot(ax.get_xlim(),ax.get_xlim(),'k--')\n",
      "plt.xlabel('Catalog polarization')\n",
      "plt.ylabel('Measured polarization')\n",
      "plt.tight_layout()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAARgAAAEHCAYAAAB1DlnCAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzt3XtsW+X5B/CvTVsKhcYxY2JMGqltRoWGFscJuyFI6jgr\nQmyiacKYmLohkhgmoV1wk1ZsTbRBk7h/oO0nkdjd0CZRQWt3aB1iKccjmsaGiONMINCKEifVaKlN\n7B4HunYtyfn9EfnMuTg+dnyOb9+PFEHynsvj1H7y3s776iRJkkBEpAJ9oQMgovLFBENEqmGCISLV\nqJZgvF4vAoEAvF5v2mO6u7uzPoeISocqCUYQBBiNRtjtdgDAxMTEimM8Hg/8fn9W5xBRaVEtwZjN\nZgCAyWSCIAgrjuns7ITJZMrqHCIqLaokGFEUkRz9liQJU1NTqpxDRMVN9U5enU6nyTlEVHw2qHFR\ng8GAeDwuf59s+qznHCYdosJYz1xcVWowDocD4XAYABAOh+FwOAAsNoOyPSeVJEkl9XXgwIGCx8B4\ni+er1OJ966231p0LVEkwdrsdoigiEAhAFEXU1tZCFEU0NzfLx/h8PgSDQRw/fjztOURUOA0NDeu+\nhipNJABwuVwAIA87GwwGBINBuXz37t3YvXv3mucQUWnjTF4VNTY2FjqErDBedZVavPmgkySpJJ6m\n1ul0KJFQiUpONBrFG2+8gQceeGDJz9f7uWMNhqjCRaNRNDU14e233877tZlgiCpYMrm0tbXhwIED\neb8+EwxRhUpNLr29varcg30wRBVIkiTcfffdsNvtayaX9X7umGCIKtTZs2dx8803r3kMEwwRqYaj\nSERUtJhgiCrA5cuXC3JfJhiiMheJRGCz2QqySiQTDFEZi0Qi2LFjB1pbW2G1WjW/PxMMUZlKJhc1\n57lkwgRDVIaKIbkAKi7XQESFE41GsWfPHuzdu7egcXAeDBGlxXkwRFS0mGCISDVMMEQlLhKJ4IUX\nXih0GKtigiEqYcnRosnJyUKHsiomGKISlToUrcZiUfnABENUgoplnksmHKYmKkE7duzA3XffrXpy\n4XowRBXoo48+wo033qj6fZhgiEg1nGhHREWLCYaoyF28eLHQIeSMCYaoiEUiEdTX1+Mf//hHoUPJ\nCRMMUZFKHYr+2te+VuhwcsIEQ1SESmWeSyZMMERFplySC8AFp4iKTiKRwCOPPIKf/vSnhQ5l3TgP\nhojSWu/njjUYIhWMjo5idHR0xc8bGxvR2NioeTyFwhoMkcr+9Kc/IRqN4pFHHil0KFnjTF6iIjc5\nOYm333571bJoNAqv16txRNpRLcF4vV4EAoG0v7zVyv1+/5rnEJWTaDSKpqYmnDlzptChqEaVBCMI\nAoxGI+x2OwCs2LJytfKJiQnU1dXBbrejvr6+INtcEmklmVzKYSh6LaolGLPZDAAwmUwQBEFReVdX\nFwAgHA7DZDKpERqRppIdvR988IH8s0pJLoBKCUYURbljSJIkTE1NZSy3Wq0wmUywWCyIx+OoqqpS\nIzQiTa2WYPbs2VMRyQXQYJhap9MpKk8kErDZbHA4HOjo6EBzczO2bdu25NjUf5BKG+6j0nTixAkk\nEgnMzs5CFEUYDAa88MILMBqNhQ5tVemG13OlSoIxGAyIx+Py98nm0FrlHo8HLpcLwGKzaXh4GP39\n/UvOq4SMT+UlFovh9OnTAIDOzk4cPXq0aJMLsPIPd19f37qup0oTyeFwIBwOA1jsT3E4HAAWm0ar\nlTc3Ny8532q1rkhKRKVo48aNAIDNmzfD4/EUOBrtqVKDsdvtCIVCCAQCEEURtbW1EEURzc3NCAaD\nK8qT/S9utxsmkwnxeBwdHR1qhEakqfvvvx+vv/46rrrqKhgMhkKHoznO5CVSSSQSwVe/+lXcd999\nOHfuHHw+X6FDyhqfRSIqQsklF/bs2QODwYANGyrzo8ZHBYjyrJzWc1kvJhiiPGJyWYp9MER5dPr0\nabz88sv48pe/LM8nefPNNyGKInbu3Fly87e48RpRkZuamsJ//vMf3HHHHYUOJWtMMESkGq4HQ0RF\niwmGKEeRSATPPvssa9ZrYIIhykFytEgUxYwP9FYyJhiiLHEoWjkmGKIsMLlkR3GCmZubw9zcHBKJ\nBA4dOqRmTERFq6uri8klC4qGqZ1O55J1LOLx+JL1XLTAYWoqBnNzc9i6dWuhw9CMJg87hsPhJQkl\nFArlfEOiUlZJySUfFDWR6urqMDMzI3+f+v9EROkoaiLp9Yt5KLlgTiKRwPz8vLqRLcMmEmktkUhg\n69atFT0MrclM3qGhISwsLMh9LyMjIznfkKgURCIRfP3rX8fJkycLHUpJU/wsktfrxfj4OCwWC558\n8km141qBNRjSCoei/0eThx2dTicMBgNMJhOmpqYwNzeH5557Lueb5oIJhrTA5LKUJqNIZrNZ3lIE\nANxud843JCpWTC75pyjBTE5OYt++fTCbzZicnJS3HyEqJ5Ik4fHHH8cPf/jDQodSNhT3wQwODiIY\nDKKhoWFJbUYrbCIRaU+1Ppi1ZiwePnwYjz76aM43zQUTDJH2VEswRqMRoVAINTU10Ov1SzaNEkUR\nCwsLOd80F0wwRNpTbR5MPB5HTU0NgMV5MMk5MPF4nHMDqORFo1E888wz/KOlMkUT7ZJ7SwOLI0jJ\nmb1EpSgajaKpqQmXL1+u6Fm6WlCUKfx+v/z/LpcLQ0NDqgVEpKZkcuFQtDbWTDCDg4OwWCzYu3cv\n9Hq9/MVhaipFTC7ayzhMLYoiBEHA7t27tYppVezkpfX6zne+g+3btzO5ZKEg+yLNzMzIHcBaYYKh\n9bpw4QK2bNlS6DBKiiYJZmJiAoIgIBaLAQACgQDGxsZyvmkumGCItKfJcg3d3d0AFle2AwC73Z7z\nDYmocigepna5XGhoaEB/f7/aMVEZSG78vvz/tXL+/HnNJ4PSSoqaSF1dXTh//jwaGhoQi8UgCAKC\nwaAW8cnYRCodo6Oj6O3tRWNjI65cuYK//e1vaGpqQmNjIxobG1W/f3K06JlnnsG3v/1t1e9XzjTp\ngxFFEdPT07BarXC73airq9O8mcQEU1p6e3tx9uxZnDhxAgsLCzh16tSSx03UwqHo/NKkD0YURVit\nVgCLC4Bz9iMpcerUKZw7dw7RaBQdHR2q34/JpfgoSjAmkwn79u0DAGzbtg179+7NeI7X60UgEIDX\n61VcLggCvF4vvF4vEomEktCoiCUHBQCo3jRicilOihJMf38/4vE4br31VszNzeHBBx9c83hBEGA0\nGuVm1MTERMZyURTh8/nQ0dEBURQ17+Oh/HvnnXdQU1ODe++9V/VFnDZs2IAnnniCyaXIKEowwWAQ\nw8PDeOmll9Da2gqPx7Pm8YIgwGw2A1is/QiCkLH82LFjsNlsABafd+JQeOkaHR3FzMwMnn32WVRX\nVyORSKC3t1fV0SSj0Yiuri7Vrk+5UbRkZnt7O/x+P1pbWzE1NZVxTV5RFOWOIUmSMDU1lbYcAKam\npuQOwEAggFAotOqqeal/nbQakaDspf7b/PznP4dOp2O/XYkYHR3N6x+CtAkmdUW75c8hVVdXK76B\n0jeWKIqor6+H3W5HOByWE1oqVn9LD5f2KC3L/3D39fWt63pp//VramrkLWL1ej2MRqP8lakqajAY\nluxlnWwOrVVuNpvlxGU0GjV/FIFKRyQSwVNPPcWJdCVA0Yp2+/fvx/T0tOKdHR0OhzyCEA6H5QWr\nkss8rFbe3Nws/ywej+POO+9c3yujspTcWmTDhg2sHZUARX0wL774Iurq6rBr1y4AQHNz85rH2+12\nhEIhBAIBiKKI2tpaiKKI5uZmBIPBVcuBxc5fv98PURQ1mTdBhZOurb9W3xr3LSo9imbyBgIB6HQ6\n7NixAwBw/PhxOdlohTN5y9d7772Hp59+Gi+88ELaY5hcCkOTnR1T1+Q1GAxIJBKYn5/P+aZEqS5e\nvIh//etfax6zd+9eJpcSpCjBDA0NobOzU/5++bwWIrUNDw9j8+bNhQ6DsqSolyw1uQCAxWJRJRii\ndJhcSpOiGkwxrGhHpSuXDl0qD4oSTHd3tzy0bDKZOI2fspKaSE6dOoX/+7//w69//eu0x8diMVRV\nVWHDBkVvTypiijt5XS4X3G43XC4Xenp61I6LytDo6CiOHDmCV155Bddddx02bdoEnU6Hm2++WT4m\nOVrU19dX8J0saP0UJZjJyUm0t7ejoaEBPT097OSlnDQ2NmLLli2YmJjAkSNH8Ne//hW33HILxsfH\nASwdimZyKQ+KEszAwADC4TDq6uowODiIgYEBteOiCnPlyhXOcylDikaRDAYD6urqACzOR5ienlY1\nKKosr7/+Ok6dOsXkUobS1mD0en3aNVQTiQQeffRR1YKiyvLuu+/immuuYXIpQ2lrMENDQ/LDjcu/\nMj3sSLTc8mHqS5cuAVicYzUyMoKLFy9yz/MylDbBLJ9c5/V64XQ6cejQoYwPOxIttzzB/Pe//wUA\nvP/++/jwww9x+fLlFe85Kn2K+mCcTiempqZQV1eHjz76CI899pjacVEZ6uzshNPpxHvvvYcrV64A\nAK699loAwFVXXZVxKVYqPYpGkcxm85IlLDMtmUm0mhMnTuDcuXPy96+++iqOHDkCm82GCxcuaLJv\nEmlLUQ1mcnIS+/btw+HDh9HT07NijV0iJW666Sb5/3U6HZ5//nkAizPFk8uzUnlRlGCGh4dRXV2N\nkydP4oYbbsDQ0JDacVGZuXDhAi5duoRt27Zh48aNkCQJb731Fjo7O2Gz2XD99dcXOkRSgeKHPdra\n2mCz2Vasr0uUSTQahc/nw549e3DffffhrrvuAgBs374dHo+HNeIypijBuN1uDA8Pw2QyIRwOw+l0\n4sknn1Q7NipBqU9Onzt3DjfeeCNeffVV3HPPPejt7cXY2BiMRiNmZ2dx9OhR9ruUOUUJZmxsDJOT\nk/L37e3tqgVEpS31yembb74ZwWAQP/vZz7Bp0yb5mKqqKiwsLLDfpQIo6oMxGo3yFibT09MwmUwA\nFtfmJVrN6OioPNclNbkAwPXXX88FpCqEohqMx+OBx+OBwWCQZ1sODg5Cp9NxbV5a1ejoKC5fvlzo\nMKjAFNVgjh49ioWFBcTjcSwsLMhffGSAlpudncWlS5dw4sQJXLx4EQ8//DAfAahgimow6dbm4CMD\nlCoajaKpqQn79+9HLBbD/Pw8Xn/9dTzwwAO45557AABnz57F2bNnceHCBbz55pu45ZZbChw1qUnR\nvkjFgPsiFbdkckkuuWCxWDA1NYXbbrsNb775pjxaFIvFMD4+ju9973v47ne/i6qqKnz44Yc4ceIE\nOjs7uU5vkVn3507KQSAQyOW0dckxVNJAJBKRbr/9dunAgQPyz7q7u6UNGzZI77333qrnfOELX5Bm\nZmYkSZKkWCwmjYyMaBEqZWm9n7u0TaSWlpa0SWl8fFzeYYAq20cffbSk5pK0c+dOeL1eVFVVyT9L\nnSPz8ccf49lnn0VVVRUaGxvXfL9R6UrbRGpra8P+/fshSRL6+/vhcDhgs9kQDAYRCoU0f1yATaTi\ndOnSJfh8Pjz88MMrypLzYFIX9abSotrWsYcPH5b/+hiNRnkz+rq6Ou4qQLLNmzevmlyIgDUSTGrV\nNhaL4bHHHoPJZMLU1BTi8bgmwVHpSW0G1dTU4Fe/+hU2b97MztsKpXgUyePxIBQKwWazybUZLbGJ\nRKS99X7uFE20S97IZrOhvr4ec3NzOd+QSlckEsHjjz8ur0ZHlIniJTNFUcT4+DisViueeeYZteOi\nIpPcFO2zn/0sNm7cWOhwqEQoSjDJJTOTa8Fw6ndlSd1xkVuLUDYU9cE4nU4YDAaEw2GYTCaEQiGc\nPHlSi/hk7IMpDCaXyqZJH0xXVxduuukm+UbHjh3LeI7X60UgEIDX6826nMPgxePgwYNMLpQzRQ87\ntrW1YWBgQFFiAQBBEGA0GmG32xEOhzExMQGr1aqoXBAEhEKhHF4KqeHQoUPYsEHxyqpES2S16HdS\npoWmBEGQ+2tMJhMEQVBcrtPplEVOmmByofVQ9O5xOBzy/ycXnVpYWEh7vCiKcnNKkqQVizqnK5+Y\nmIDdbsfAwEB2r4KIipKiBDM0NLRkW89AIKD4BplqJKnlmWYIp/YDcGZo/kWjUWzZsgVbtmwpdChU\nIKkzsfNBUYJZvmewIAiw2+1pjzcYDEuSxfKtTlYrT9Ze1sKORvUkR4tcLhe+//3vFzocKpDlf7j7\n+vrWdT1FfTB6vR5GoxFGoxF6vT7jHsIOhwPhcBgAEA6H5SZWcv7M8vLm5maEw2H4/X54PB7E43FM\nTEzk/KIoO6lD0UwulE+KEszQ0BDi8bj8lWkY2W63QxRFBAIBiKKI2tpaiKIoL7G5vNxqtaK1tRWt\nra3Q6XTyF6nv+PHjuOOOO7Bx40ZEo1Hce++96O3tzWs1mSpXTktmOp1OrgdTBmZnZ3HPPfegra0N\nAHDjjTfid7/7Hd56660CR0bFQrX1YFLp9UsrOsv7ZKg0VVVV4cCBA2hvb4fNZsPHH3+MaDQKURS5\n4yLlhaIajMfjKXhSYQ1GXTU1NTh9+jSAxYmVR48eLXBEVAzW+7nLuok0MzODmpqanG+YKyYYdd16\n662YnJzEtddeizNnzrAGQwA0aiK1tLSgra0Nx44dg8lkQnV1NQ4ePJjzTan4tLa2yg+wMrlQviga\nRXI4HGhra4MgCBgaGoLRaFQ7LsqzSCSCH/zgB/J+0Umjo6Po7e3FuXPn8KUvfQlbtmzhKBLljaIa\nTCwWg9frxe7du5FIJLhlSYlJnedy9dVXLynjjGhSk6IaTGdnJwwGA7xeLzweD2644Qa146I84Xou\nVEg5zYOZnp7Gtm3b1IgnLXbyZo/JhdZLk1GkiYkJCIKAeDwOSZIQCAQwNjaW801zwQSTvX379uHq\nq69mcqGcaZJgWlpa4HA4MDY2BpPJBADo7+/P+aa5YILJ3sLCwopJkkTZ0GTJTIfDAZfLhYaGBs0T\nC+WOyYUKTdE7cHJyEu3t7QAW18tdvkIdEdFqFDWRRFHE9PQ0rFYrBgcHYbPZMq7dkm9sIq0tGo1i\n06ZNnCRHeaVJE8lgMCAYDOLw4cNwOByor6/P+YaUf9FoFE1NTXx+iIpOVjs7BoNBWK1WPiZQRJLJ\npa2treAPpBItx50dS1hqcuFQNBUjRX0wXV1dqK6u5s6OReT8+fO46667mFxIVZr0wQwPD8NkMmW1\nsyOpa+vWrXj66aeZXKiopa3B7Nu3L21fy2OPPYbnnntO1cCWYw2GSHuqzeTV6/VpL67T6TA/P5/z\nTXPBBEOkPdUWnHK5XBBFERaLBbt374bRaJRv1N3dnfMNiahyZOzkTe5XFIvFYLFY0NzcjOrqalRV\nVWkVI4DC12DS7XinxXoqkUgEP/rRj/Cb3/wG1157rar3Ikq17s+dpJAgCJLD4ZB0Op3U0tKi9LS8\nySJU1Z0/f166//77NbnXuXPnpNtvv106cOCAJvcjSrXez92ao0h+vx/t7e3Q6/Xo6upCXV0dgsEg\nRkZGcs9oZeDTTz/F3//+d9Xvw/VcqNSl7YPR6/Uwm81obW3F1NTUkgWmHnzwQbz00kuaBFipmFyo\nHKTtgzGbzfKOf6nC4TB8Ph8WFhZUDy5VoftgUs3OzmL79u2YnZ1V7R6/+MUvMD8/z+RCBaXaKNLg\n4CBaW1vTlpG6nnrqKe7PTSUvpzV5C6HSajBExUCTRwWIiHLBBFMEIpEIotFoocMgyjsmmAJLjhb5\nfL5Ch0KUd0wwBZQ6FP34448XOhyivGOCKRDOc6FKwARTAIlEgsmFKkLaeTCknq1bt+LQoUO49957\nCx0KkapYgykAnU7H5EIVQbUajNfrhclkQjgcRkdHh6Jyr9cLABgfH8fQ0JBaoRGRRlSpwQiCAKPR\nKG/ONjExkbE8+eR2Mtn4/X41QiMiDamWYJJbnJhMphVbza5WHg6H4fF4ACw+aBkOh9UITXORSAS7\ndu3Cxx9/XOhQiDSnShNJFEX5+QVJkjA1NZWxPLVJNDY2hv3796sRmqZSh6Kvv/76QodDpDnVR5Ey\nPRG8vDwUCsFsNqO2tnbFsalDulosVbkenOdCpSjd0rC5UiXBGAwGxONx+ftkc0hJ+dGjR9Hf37/q\ndYvxg7raP8gnn3wCv9+PPXv2FGXMROks/8Pd19e3ruup0gfjcDjkPpRwOAyHwwHgf1vOpiv3eDxy\ncgkEAmqElhdvvPEGrly5AmDxH6S3txe9vb3YtGkTHnroIXzuc59jciGCSgnGbrdDFEUEAgGIooja\n2lqIoojm5ua05T6fDz09PbBYLDAajUW92FJqgkkaHR3Fq6++ipGREfzkJz9hciECF5zKWmdnJ/78\n5z/jzJkziMViMBgMABabb4FAALfeeit++9vfFjhKovzgglMae//99/Hvf/8bCwsL2LNnj/zzEydO\n4J133sHJkyflpiBRpWOCyVJy4zOdTofnn38e0WgUH3zwAWZnZ5FIJHDmzBl0dnYWOEqi4sAEk6Uj\nR47gtttuw9VXX41PP/0UTU1NOH78OPT6xV/lddddJ08YJKp0TDBZMhgMGBgYwIYNG9DU1IS2tjY8\n8cQTePDBB/GZz3wG3/rWt+R+GaJKxwSTgy9+8Yu4ePHikkl0O3fuxPbt2/GVr3ylsMERFREmmCx9\n8skneOCBB7Bp06YVM4sBwGq1FiYwoiLEYeosSZKEl19+GR0dHZidnV0yk/ell17CXXfdhc9//vNF\n/ygDkRLr/dwxweSAG69RpeA8GCIqWkwwRKQaJpg1RCIR3HfffZyZS5QjJpg0kuu5NDQ0cF4LUY6Y\nYFbBxaKI8oMJZhkmF6L8YYJZ5g9/+AOTC1GecB5MDjgPhioF58EQUdFigiEi1VR0golEIiv2bCKi\n/KnYBJMcLfrjH/9Y6FCIylZFJpjUoegf//jHhQ6HqGxVXILhPBci7ZRVgkmuy5Ju68uLFy8yuRBp\nSPW9qbWQXPRpdHQUjY2N8n+XL/p0zTXXwOPx4Bvf+EbO9wAWE5UkSejt7eXCUkRrKKuJdjabDaIo\nYn5+Hv/85z/5kCLROnGiXYrZ2VmEw2GcPn2aexMRFYGyqsHcdNNNiEQi2LhxI6LRKGswROvEGgwW\n+0d6e3thsVhwzTXXYPv27fjlL38Jm83G54WICqisajCjo6OYn5/HBx98gMHBQY4WEa0TdxVYhvNc\niPKHTaQUTC5ExaWsajC///3vMT09jQMHDmgUFVF5YxOJiFTDJhIRFS0mGCJSTckmmEgkgnfffbfQ\nYawp3UOXxYrxqqvU4s0H1RKM1+tFIBCA1+tVXJ7pnKTkaNErr7yS15jzrdTeUIxXXaUWbz6okmAE\nQYDRaITdbgcATExMZCzPdE5S6lD03r171QifiPJEtQRjNpsBACaTCYIgZCwXBAEmkyntOQDnuRCV\nGlXWgxFFUR7akiRpxcLaqeUAVpSvdg6w+DAjAPT19aGvry/fYauiVOJMYrzqKrV410v1Bad0Ol1e\nzuEcGKLSo0oTyWAwIB6Py98nm0NrlWc6h4hKjyoJxuFwIBwOAwDC4TAcDgeAxabRauXNzc1pz6H8\nyWVkL6mnp0ft8KgAlIzcdnd3Z31OkioJxm63QxRFBAIBiKKI2tpaiKKI5ubmVcutVivsdjtGRkbg\ndrsxMjKC2traFdddz9C2GnIdivd6vXA6nVqFCSC3kb3UslAopF2wKXL5HQuCIP+eE4mEVqGmjSdT\nud/vL8h7WMnIrcfjgd/vz+qcVKrNg3G5XLDb7XC5XAAWm0XBYDBtuSAIeOihh+ByufDNb34zr0Pb\nasjlA+v3+9He3o6Ojg4AWPIPp0W82Y7sJeXSj5YPufyORVGEz+dDR0cHRFFc8p4rxngnJiZQV1cH\nu92O+vp6zd/Da70nAKCzs1Me3VV6Tqqimcmr1tB2McUbDofh8XgALPYxJZuEWshmZC+1fGJiQv5A\naC2X3/GxY8dgs9kA/O+PWDHHCwBdXV0AFrsGUj/Masv0nsjHOUWTYHIZ2k726aQ7R025fGBdLpdc\nYxsbGytYP1OmGklqeWrHu9ZyeU8kvwKBANxud9HGmyy3Wq0wmUywWCyIx+OoqqrSNOakfI32Llc0\nCSaVWi9WLdl8YAEgFArBbDav2s+kllxG9gpZe1lO6b+vKIqwWCyw2+0wGAyaNkNTKX1PJBIJ2Gw2\nDAwMoLu7G9PT01qEByDzeyIf5xRNgim1oe1c4k06evQoDh48qH6QKXIZ2QuHw/D7/fB4PIjH45r2\nDwC5/Y7NZjOqq6sBAEajEWNjY9oEmyaeTOUejwcdHR1obW1FIBDA8PCwZvFmek9kc046RZNgSm1o\nO9t4k+Uejwf9/f0AgEAgoFm8uYzstba2orW1FTqdTv7SUi6/42RiBBabd3feeWfRxpv83SdZrVZN\n/0hmek8AgM/nQzAYxPHjx9OesyapiAwODkqCIEiDg4OSJEnS+fPnJZvNlrY83c+KNd5jx45J1dXV\nktlslqqrq6VAIKB5zKUm1/eEz+crifeEKIpyvB6PR/N41VYyS2YSUekpmiYSEZUfJhgiUg0TDBGp\nhgmmxIiiCKfTiZ6eHvT09MDpdOblGRaPxwO9Xv23Q673MRqNmJubW/f983UdUoYJpsTY7Xa0t7ej\nv78f/f39MBgMa85bAIDBwcGM1+3s7ITBYMhXmHm/TygUwtatW7M+b/lrz/U6lBsmmBIiCAKmp6ex\nY8cO+Wf79u1b8xxRFOXnn0pZTU1N1ues9tpzuQ7ljgmmhLz22msrJmJVVVXB5XJBFEV0dXXB7Xaj\npaVFnnWbfMjy0KFDmJ6eTnvccsljUpeVaGtrg9vthsPhQEtLizxR0OfzQa/Xw+l0or29fckzQKtd\nJyldLMlmVCAQgMViwVNPPSU3q3w+H9rb2zE4OAi9Xo+ZmRnFr31582x5bMnynp4etLS0aL6kRlkq\n9EQcUm7v3r1LJm2lCoVCUltbmyRJi5O5UieZ6XQ6RcdVV1dLkiRJAwMDUk9PjyRJktTd3S15PB7J\n5/NJ3d0wMAA8AAACXElEQVTd8s+8Xu+S++t0Oml6elqSJEkym81SOBxe9Tqp9xkfH18z5kAgIPn9\nfkkURfkcn88nSZIkdXZ2ytdW+tozvcblr6O6ulpKJBIrftekHGswJeTOO+9cdYkHt9sNq9WKhoYG\nuN1ujI2NIRaLrXoNJccFg0G5pmQ2mzE+Pr6kr0cUxRXLChgMBrn5YTKZEA6Hl1zHZDJhfHx8yTl1\ndXVrxrJjxw7s2rVryRPGra2tCIVC+Mtf/iI/z6X0tad7jamxpb4Oo9GY8Tq0NiaYEtLa2gqj0bik\nWeP3+1FXV4fBwUHEYjG4XK60a4oMDg7C7XZnPK6hoQGTk5MAgMnJSVgsFphMJsRiMXg8HpjN5iX9\nQMBi0kk+CRwOh2E2m5dcZ2pqChaLZUU86WJZqyO4ra0Nx44dQzgclpdlyPSali/dkCm2JIkT3deF\nCabEjI+P4+DBg+jp6YHb7cb58+dht9ths9kgCIK8dm4gEMDMzAwAoLm5Ge3t7aivr0ddXd2qxwmC\nAFEUcfjwYblPx+12Y25uDk8++STGx8cRCATQ09MDj8ez6lorw8PDaG9vh9PpRE1NzarXEQQBiUQC\nhw8fThtz8pjkA3ap57jdbuj1erz22mtob2+HTqdL+5pSX3vyXmu9xtT7hkIhxOPxgizFWk74LBIp\n4nQ64XQ65adnW1pacPLkSblcr9djYWGhUOFRkVJ9XyQqD2azGS+++CLGxsYgiuKSXQYEQYBOp8Px\n48exa9euAkZJxYY1GCJSDftgiEg1TDBEpBomGCJSDRMMEamGCYaIVMMEQ0Sq+X/Vn+0c6wqM4gAA\nAABJRU5ErkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x4fbc990>"
       ]
      }
     ],
     "prompt_number": 28
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# what are the results of a manual reduction?\n",
      "man = {'BD64.105':[('2013_09_02',[68865,66765,65481,72137]),\n",
      "                   ('2013_09_03',[97196,93889,91839,101159]),\n",
      "                   ('2013_09_05',[71832,69525,68365,75278]),\n",
      "                   ('2013_09_08',[103152,99733,97532,107804]),\n",
      "                   ('2013_09_12',[98438,95415,93602,103381])\n",
      "                   ],\n",
      "       'HD147283':[('2013_06_23',[83190,82426,84485,81694])],\n",
      "       'HD204827':[('2013_07_12',[104784,113994,107417,113900]),\n",
      "                   ('2013_07_13',[141178,153387,144277,152956])\n",
      "                   ],\n",
      "       'HD215806':[('2013_06_27',[104981,106788,105889,108883]),\n",
      "                   ('2013_06_10',[622332,636158,445741,458193]),\n",
      "                   ('2013_06_23',[176651,180056,181371,186132]),\n",
      "                   ('2013_07_12',[40048,40266,40300,40686])\n",
      "                   ],\n",
      "       'VCyg12':[('2013_08_14',[103783,90261,94133,101518]),\n",
      "                 ('2013_08_08',[94612,82226,85266,92075]),\n",
      "                 ('2013_08_07',[27570,24058,24741,26955]),\n",
      "                 ('2013_07_21',[109060,95031,97739,106330]),\n",
      "                 ('2013_07_20',[92665,80409,83997,91047]), # bad seeing here\n",
      "                 ('2013_07_16',[223036,193455,199997,216953])\n",
      "                 ],\n",
      "       'HD236633':[('2013_09_11',[90836,89284,86409,95690]),\n",
      "                   ('2013_09_04',[97202,95033,92687,102557])\n",
      "                   ],\n",
      "       'Hiltner960':[('2013_09_13',[179272,197254,185939,193317])]\n",
      "       }"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 29
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "#instrument.correct_spot_ratios("
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 30
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# now, calculate p and theta:\n",
      "index = []\n",
      "man_p = []\n",
      "man_s_p = []\n",
      "for key in man.iterkeys():\n",
      "    p = []\n",
      "    theta = []\n",
      "    for date,Nspots in man[key]:\n",
      "        N0 = float(Nspots[0])\n",
      "        N1 = float(Nspots[1])\n",
      "        N2 = float(Nspots[2])\n",
      "        N3 = float(Nspots[3])\n",
      "        q = (N0-N1)/(N0+N1)\n",
      "        u = (N2-N3)/(N2+N3)\n",
      "        \n",
      "        p.append( np.sqrt(q**2 + u**2) )\n",
      "        theta.append( np.arctan2(u,q)/2.0 )\n",
      "    # now, what are the mean polarization?\n",
      "    index.append(key)\n",
      "    man_p.append(np.mean(p))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 31
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "df2['p obs manual'] = Series(man_p,index=index)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 32
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(9/2.0,6/2.0))\n",
      "ax = plt.subplot(111)\n",
      "plt.hold(True)\n",
      "for ind in df2.index:\n",
      "    if (df2.ix[ind,'p']>0.1):\n",
      "        if (df2.ix[ind,'band'] == 'R') & (ind != 'HD147343') & (ind != 'HD161056'):# & (ind != 'HD215806'):\n",
      "            fmt = 'k.'\n",
      "            plt.errorbar(df2.ix[ind,'p'],\n",
      "                         df2.ix[ind,'mean p'] - df2.ix[ind,'p'],\n",
      "                         yerr=np.sqrt((df2.ix[ind,'std p'])**2 + (df2.ix[ind,'s_p'])**2),\n",
      "#                         yerr=df2.ix[ind,'std p'],\n",
      "                         fmt=fmt)\n",
      "            fmt = 'r*'\n",
      "            plt.errorbar(df2.ix[ind,'p'],\n",
      "                         df2.ix[ind,'p obs manual']*100 - df2.ix[ind,'p'],\n",
      "                         fmt=fmt)\n",
      "            print '%s & %3.2f & %3.2f & %4.3f & %4.3f & %s'%(ind,\n",
      "                                                             df2.ix[ind,'mean p'],\n",
      "                                                             df2.ix[ind,'std p'],\n",
      "                                                             df2.ix[ind,'p'],\n",
      "                                                             df2.ix[ind,'s_p'],\n",
      "                                                             df2.ix[ind,'ref'])\n",
      "            #print df2.ix[ind,'observe files']\n",
      "            if np.abs(df2.ix[ind,'mean p']/100.0-df2.ix[ind,'p']/100.0) > \\\n",
      "            1.5*np.sqrt((df2.ix[ind,'std p']/100.0)**2+(df2.ix[ind,'s_p']/100.0)**2)/2:\n",
      "                print df2.ix[ind,:]\n",
      "#plt.xlim([0,10])\n",
      "plt.ylim([-1.0,1.0])\n",
      "plt.plot(ax.get_xlim(),[0,0],'k--')\n",
      "plt.xlabel(r'Catalog polarization [\\%, $0\\leq p\\leq 100$]')\n",
      "plt.ylabel(r'$p_{\\rm RBP} - p_{\\rm CAT}$')\n",
      "plt.legend(['RoboPol pipeline','APT (manual)'])\n",
      "plt.tight_layout()\n",
      "\n",
      "plt.savefig('polarization_calibrator_comparison.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BD64.105 & 5.16 & 0.43 & 5.150 & 0.098 & SmithSPOL\n",
        "HD147283 & 1.78 & 1.05 & 1.590 & 0.030 & 1992ApJ...386..562W\n",
        "HD150193 & nan & nan & 5.190 & 0.050 & 1992ApJ...386..562W\n",
        "HD204827 & 4.73 & 0.24 & 4.893 & 0.029 & SmithSPOL\n",
        "HD215806 & 1.71 & 0.21 & 1.830 & 0.040 & 1992ApJ...386..562W\n",
        "VCyg12 & 7.96 & 0.34 & 7.893 & 0.037 & SmithSPOL\n",
        "HD236633 & 5.25 & 0.57 & 5.376 & 0.028 & SmithSPOL"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Hiltner960 & 5.06 & 0.45 & 5.210 & 0.029 & SmithSPOL\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAATwAAADQCAYAAACa9N1LAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n//PqXUao3s3EAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x4fa0410>"
       ]
      }
     ],
     "prompt_number": 39
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(5,5))\n",
      "ax = plt.subplot(111,aspect='equal')\n",
      "plt.hold(True)\n",
      "for ind in df2.index:\n",
      "    if (df2.ix[ind,'p']>0.1):\n",
      "        if (df2.ix[ind,'band'] == 'R') & (ind != 'HD147343') & (ind != 'HD161056'):# & (ind != 'HD215806'):\n",
      "            fmt = 'k.'\n",
      "            plt.errorbar(df2.ix[ind,'p obs manual'],\n",
      "                         df2.ix[ind,'mean p']/100.0-df2.ix[ind,'p obs manual'],\n",
      "                         yerr=df2.ix[ind,'std p']/100.0,\n",
      "                         fmt=fmt)\n",
      "\n",
      "plt.xlim([0,0.09])\n",
      "#plt.ylim([0,0.10])\n",
      "#plt.ylim([-0.8,0.8])\n",
      "plt.plot(ax.get_xlim(),[0,0],'k--')\n",
      "#plt.xlabel(r'Catalog polarization [\\%, $0\\leq p\\leq 100$]')\n",
      "#plt.ylabel(r'$p_{\\rm RBP} - p_{\\rm CAT}$')\n",
      "plt.tight_layout()\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAB+CAYAAAAayssTAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x5651210>"
       ]
      }
     ],
     "prompt_number": 307
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "df2.ix[ind,['p obs manual','p']]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 310,
       "text": [
        "p obs manual    0.05156789\n",
        "p                     5.21\n",
        "Name: Hiltner960, dtype: object"
       ]
      }
     ],
     "prompt_number": 310
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> figures/pipeline/.ipynb_checkpoints/relative_photometry_tests-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import numpy as np\n",
      "import matplotlib.pyplot as plt\n",
      "from pandas import DataFrame,Series\n",
      "import pandas as pd\n",
      "import os\n",
      "from pipeline import manage_photometry_database as man\n",
      "from astropy import coordinates, units\n",
      "import matplotlib.gridspec as gridspec"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def import_file(file_name):\n",
      "    cols = ['x','y','RA','Dec','p','sigma_p','theta','sigma_theta','q','sigma_q','u','sigma_u','mask',\n",
      "        'Nphotons','sigma_Nphotons','photometry OK','Rmag1','sigma_Rmag1','Rmag2','sigma_Rmag2','RmagPTF','sigma_RmagPTF']\n",
      "    df = pd.io.parsers.read_csv(file_name,skipinitialspace=True,names=cols,skiprows=2)\n",
      "    if pd.isnull(df['RA']).any():\n",
      "        return None\n",
      "    \n",
      "    # what is the unique ID of each star in the USNO database?\n",
      "    ID,RA,Dec,R1,f1,R2,f2 = man.read_USNOB_source_database(source)\n",
      "    # match each source up to its USNO counterpart, if it has one,\n",
      "    # and do the same with PTF:\n",
      "    RAp, Decp, Rmagp, stdRp, flagp = man.read_ptf_source_database(source)\n",
      "    ids = []\n",
      "    R1s = []\n",
      "    R2s = []\n",
      "    Rps = []\n",
      "    for ind in df.index:\n",
      "        sep = np.sqrt(((df.ix[ind,'RA']-RA)*np.cos(df.ix[ind,'Dec']*np.pi/180))**2 + (df.ix[ind,'Dec']-Dec)**2)*3600\n",
      "        Imin = np.argmin(sep)\n",
      "        if len(RAp) > 0:\n",
      "            sepp = np.sqrt(((df.ix[ind,'RA']-RAp)*np.cos(df.ix[ind,'Dec']*np.pi/180))**2 + (df.ix[ind,'Dec']-Decp)**2)*3600\n",
      "            Iminp = np.argmin(sepp)\n",
      "        if sep[Imin] < 2:\n",
      "            ids.append( ID[Imin] )\n",
      "            R1s.append( R1[Imin] )\n",
      "            R2s.append( R2[Imin] )\n",
      "        else:\n",
      "            c=coordinates.ICRSCoordinates(ra=df.ix[ind,'RA'],dec=df.ix[ind,'Dec'],unit=(units.degree,units.degree))\n",
      "            idn = c.ra.format(unit=units.h,sep='hms',precision=0)+\\\n",
      "                c.dec.format(unit=units.degree,sep='dms',precision=0,alwayssign=True)\n",
      "            ids.append( idn )\n",
      "            R1s.append( np.nan )\n",
      "            R2s.append( np.nan )\n",
      "        \n",
      "        if len(RAp) > 0:\n",
      "            if sepp[Iminp] < 2:\n",
      "                Rps.append( Rmagp[Iminp] )\n",
      "            else:\n",
      "                Rps.append( np.nan )\n",
      "        else:\n",
      "            Rps.append( np.nan )\n",
      "    df['id'] = Series(ids,index=df.index)\n",
      "    df['R1'] = Series(R1s,index=df.index)\n",
      "    df['R2'] = Series(R2s,index=df.index)    \n",
      "    df['Rp'] = Series(Rps,index=df.index)\n",
      "    \n",
      "    # what is the nominal R-band magnitude?\n",
      "    # if PTF is available, use it.\n",
      "    # if not, use R2.\n",
      "    # if not, use R1.\n",
      "    if not df['RmagPTF'].isnull().any():\n",
      "        df['R'] = df['RmagPTF']\n",
      "        df['sR'] = df['sigma_RmagPTF']\n",
      "        df['ref'] = 3\n",
      "    else:\n",
      "        if not df['Rmag2'].isnull().any():\n",
      "            df['R'] = df['Rmag2']\n",
      "            df['sR'] = df['sigma_Rmag2']\n",
      "            df['ref'] = 2\n",
      "        else:\n",
      "            df['R'] = df['Rmag1']\n",
      "            df['sR'] = df['sigma_Rmag1']\n",
      "            df['ref'] = 1\n",
      "    return df"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "#subdir = 'optimal_polar'\n",
      "subdir = 'optimal_photom'"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "b = [a for a in os.listdir(os.path.join('csv_files',subdir)) if (a.find('RBPLJ')>-1)]\n",
      "obs = []\n",
      "for src in b:\n",
      "    date = pd.datetime.strptime(src[:10],'%Y_%m_%d').date()\n",
      "    name = src[src.find('RBPL'):].split('.csv')[0]\n",
      "    obs.append( (name,date,src) )"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "sources = np.unique([a[0] for a in obs]).tolist()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "dfs = []\n",
      "for source in sources:\n",
      "    files = [ ob for ob in obs if (ob[0] == source) ]\n",
      "    for fle in files:\n",
      "        obs_date = fle[1]\n",
      "        df = import_file(os.path.join('csv_files',subdir,fle[2]))\n",
      "        if df is not None:\n",
      "            df['date'] = obs_date\n",
      "            df['file'] = fle[2]\n",
      "            df = df.set_index('id')\n",
      "            dfs.append(df)\n",
      "df = pd.concat(dfs)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "df = df[df['photometry OK'] == 1]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(5,5))\n",
      "ax = plt.subplot(111,aspect='equal')\n",
      "#plt.plot(df['RmagPTF'],df['Rp']-0.124,'k.')\n",
      "plt.errorbar(df['Rp']-0.124,\n",
      "             df['RmagPTF'],\n",
      "             yerr=df['sigma_RmagPTF'],fmt='k.')\n",
      "plt.hold(True)\n",
      "plt.plot([13,19],[13,19],'k--')\n",
      "plt.ylabel(r'Measured $R$-band magnitude')\n",
      "plt.xlabel('PTF $R$-band magnitude (corrected)')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 8,
       "text": [
        "<matplotlib.text.Text at 0x48cdc10>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAUYAAAFBCAYAAAAL0gZIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x48ddc10>"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.figure(figsize=(9/2.0,6/2.0))\n",
      "ax = plt.subplot(111)\n",
      "#plt.plot(df['RmagPTF'],df['Rp']-0.124,'k.')\n",
      "plt.errorbar(df['Rp']-0.124,\n",
      "             df['Rp']-0.124-df['RmagPTF'],\n",
      "             yerr=df['sigma_RmagPTF'],fmt='k.')\n",
      "plt.ylabel(r'Difference in magnitude')\n",
      "plt.xlabel('PTF $R$-band magnitude (corrected)')\n",
      "#I = ((df['Rp']-0.124-df['RmagPTF'])>0.3)&((df['Rp']-0.124-df['RmagPTF'])<0.9)&((df['Rp']-0.124)>16.5)&((df['Rp']-0.124)<17.2)\n",
      "#plt.hold(True)\n",
      "#plt.errorbar(df['Rp'][I]-0.124,\n",
      "#             df['Rp'][I]-0.124-df['RmagPTF'][I],\n",
      "#             yerr=df['sigma_RmagPTF'][I],fmt='r.')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 9,
       "text": [
        "<matplotlib.text.Text at 0x4d90a50>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAATUAAADRCAYAAACtvSUkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x48dded0>"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "N,x = np.histogram((df['sigma_Nphotons']/df['Nphotons']*df['Rp']).dropna(),np.linspace(0.01,0.5,31))\n",
      "xc = (x[1:]+x[:-1])/2.0\n",
      "xs = np.concatenate((np.flipud(-xc),xc))\n",
      "ys = np.concatenate((np.flipud(N),N))\n",
      "\n",
      "#snr_std = np.std((df['sigma_Nphotons']/df['Nphotons']*df['Rp']).dropna())\n",
      "#xs = np.linspace(-0.5,0.5,101)\n",
      "#ys = np.exp(-xs**2/(2*snr_std**2))*25\n",
      "\n",
      "plt.figure(figsize=(9/2.0,6/2.0))\n",
      "plt.hist((df['Rp']-0.124-df['RmagPTF']).dropna().values,np.linspace(-0.5,0.5,31),\n",
      "         color='k',\n",
      "         histtype='step')\n",
      "plt.xlim([-0.5,0.5])\n",
      "plt.hold(True)\n",
      "plt.plot(xs,ys,'r-')\n",
      "plt.xlabel(r'Magnitude difference: $R_{\\rm c} - R_{\\rm RBP}$')\n",
      "plt.ylabel('Number of sources')\n",
      "plt.legend(['Expected','Data'])\n",
      "\n",
      "plt.tight_layout()\n",
      "plt.savefig('magnitude_difference_distribution.pdf')\n",
      "\n",
      "\n",
      "a = df['Rp']-0.124-df['RmagPTF']\n",
      "a = a[(a>-0.5) & (a<0.5)]\n",
      "print 'Stdev of difference is:',np.std((a).dropna().values)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Stdev of difference is: 0.0964887182632\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAATwAAADQCAYAAACa9N1LAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x4da9e10>"
       ]
      }
     ],
     "prompt_number": 10
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# for each source, calculate the mean magnitude that we measure:\n",
      "ind_u = df.index.unique()\n",
      "ids = []\n",
      "mean_mag = []\n",
      "std_mag = []\n",
      "PTF_mag = []\n",
      "for ind in ind_u:\n",
      "    if (df.index == ind).sum() > 2:\n",
      "        ids.append(ind)\n",
      "        dfi = df.ix[df.index == ind,:]\n",
      "        mean_mag.append( np.mean(dfi['RmagPTF']) )\n",
      "        std_mag.append( np.std(dfi['RmagPTF']) )\n",
      "        PTF_mag.append( np.mean(dfi['Rp']) )\n",
      "mean_mag = Series(mean_mag,index=ids)\n",
      "std_mag = Series(std_mag,index=ids)\n",
      "PTF_mag = Series(PTF_mag,index=ids)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 89
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "#r = df['Rp']-0.124\n",
      "#dr = df['Rp']-0.124-df['RmagPTF']\n",
      "#sdr = df['sigma_RmagPTF']\n",
      "xlims = [-0.75,0.75]\n",
      "r = PTF_mag-0.124\n",
      "dr = PTF_mag-0.124-mean_mag\n",
      "sdr = std_mag\n",
      "\n",
      "N,x = np.histogram(dr,np.linspace(xlims[0],xlims[1],40),density=True)\n",
      "\n",
      "plt.figure(figsize=(4,5))\n",
      "gs = gridspec.GridSpec(2,1,height_ratios=[1,2])\n",
      "gs.update(hspace=0.05)\n",
      "\n",
      "ax1 = plt.subplot(gs[0])\n",
      "plt.bar(x[:-1],N,width=(x[1]-x[0]),color='k')\n",
      "plt.xlim(xlims)\n",
      "plt.ylabel('Probability density')\n",
      "ax1.set_yticks(ax1.get_yticks()[1:])\n",
      "ax1.set_xticklabels([])\n",
      "\n",
      "ax2 = plt.subplot(gs[1])\n",
      "\n",
      "plt.errorbar(dr,\n",
      "             r,\n",
      "             xerr=sdr,fmt='k.')\n",
      "#plt.plot(dr,\n",
      "#         r,\n",
      "#         'k.')\n",
      "plt.gca().invert_yaxis()\n",
      "plt.plot([0,0],[13,19],'k--')\n",
      "plt.xlim(xlims)\n",
      "plt.ylabel(r'PTF $R$-band magnitude (corrected)')\n",
      "plt.xlabel(r'$R_{\\rm PTF} - R_{\\rm RBP}$')\n",
      "\n",
      "plt.savefig('robopol_mag_vs_ptf_mag.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAREAAAFBCAYAAABQGpt5AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x8b39610>"
       ]
      }
     ],
     "prompt_number": 90
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> figures/pipeline/.ipynb_checkpoints/test_WCS_astrometry-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import numpy as np\n",
      "import pandas as pd\n",
      "import matplotlib\n",
      "from pandas import DataFrame,Series\n",
      "import matplotlib.pyplot as plt\n",
      "from pipeline import robopol_pipeline\n",
      "import os\n",
      "import time\n",
      "from astropy import coordinates,units\n",
      "from pipeline import manage_photometry_database, robopol_pipeline\n",
      "from scipy.spatial.distance import pdist,squareform\n",
      "from scipy.spatial import KDTree\n",
      "from matplotlib.font_manager import FontProperties\n",
      "from astropy.io import ascii"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "odir = '/scr/ogk/tmp/pipeline'"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "dates = [a for a in os.listdir(odir) if (len(a)==10)]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def import_df(fname):\n",
      "    cols = ['x','y','RA','Dec','p','s_p','th','s_th','q','s_q','u','s_u','Mask edge',\n",
      "            'Nphotons','s_Nphotons','photometry OK',\n",
      "            'Rmag1','s_Rmag1','Rmag2','s_Rmag2','RPTF','s_RPTF']\n",
      "    return pd.io.parsers.read_csv(fname,sep=',',index_col=False,\n",
      "                                  skipinitialspace=True,names=cols,skiprows=2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# let's read in the results from disk:\n",
      "reductions = {}\n",
      "fwhms = {}\n",
      "for date in dates:\n",
      "    dir1 = os.path.join(odir,date)\n",
      "    for source in os.listdir(dir1):\n",
      "        if not reductions.has_key(source):\n",
      "            reductions[source] = {}\n",
      "            fwhms[source] = {}\n",
      "        dir2 = os.path.join(dir1,source)\n",
      "        if os.path.exists(os.path.join(dir2,'%s_data.csv'%source)):\n",
      "            reductions[source][date] = import_df(os.path.join(dir2,'%s_data.csv'%source))\n",
      "            a = ascii.sextractor.SExtractor()\n",
      "            r0 = a.read(os.path.join(dir2,'%s_spot0.cat'%source))\n",
      "            r1 = a.read(os.path.join(dir2,'%s_spot1.cat'%source))\n",
      "            r2 = a.read(os.path.join(dir2,'%s_spot2.cat'%source))\n",
      "            r3 = a.read(os.path.join(dir2,'%s_spot3.cat'%source))\n",
      "            \n",
      "            f = []\n",
      "            for r in [r0,r1,r2,r3]:\n",
      "                r_good = r[r['FLAGS']==0]\n",
      "                if len(r_good) > 0:\n",
      "                    f.append( r_good[np.argmax(r_good['FLUX_AUTO'])]['FWHM_IMAGE'] )\n",
      "            if len(f) > 0:\n",
      "                fwhms[source][date] = np.mean(f)\n",
      "            else:\n",
      "                fwhms[source][date] = np.nan"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 86
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "reductions['RBPLJ0114+1325']['2013_08_19'][['x','y','RPTF','s_RPTF','Nphotons','s_Nphotons']]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "html": [
        "<div style=\"max-height:1000px;max-width:1500px;overflow:auto;\">\n",
        "<table border=\"1\" class=\"dataframe\">\n",
        "  <thead>\n",
        "    <tr style=\"text-align: right;\">\n",
        "      <th></th>\n",
        "      <th>x</th>\n",
        "      <th>y</th>\n",
        "      <th>RPTF</th>\n",
        "      <th>s_RPTF</th>\n",
        "      <th>Nphotons</th>\n",
        "      <th>s_Nphotons</th>\n",
        "    </tr>\n",
        "  </thead>\n",
        "  <tbody>\n",
        "    <tr>\n",
        "      <th>0 </th>\n",
        "      <td> 1027.0</td>\n",
        "      <td> 1038.2</td>\n",
        "      <td> 16.37724</td>\n",
        "      <td> 0.01384</td>\n",
        "      <td>   43334.96</td>\n",
        "      <td>  552.27</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>1 </th>\n",
        "      <td> 1489.8</td>\n",
        "      <td> 1563.2</td>\n",
        "      <td> 16.43527</td>\n",
        "      <td> 0.02816</td>\n",
        "      <td>   41033.03</td>\n",
        "      <td> 1064.25</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>2 </th>\n",
        "      <td> 1870.2</td>\n",
        "      <td>  226.9</td>\n",
        "      <td> 14.54557</td>\n",
        "      <td> 0.00578</td>\n",
        "      <td>  238108.06</td>\n",
        "      <td> 1266.94</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>3 </th>\n",
        "      <td>  679.5</td>\n",
        "      <td> 1676.5</td>\n",
        "      <td> 15.72308</td>\n",
        "      <td> 0.01388</td>\n",
        "      <td>   79901.47</td>\n",
        "      <td> 1021.84</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>4 </th>\n",
        "      <td> 1536.5</td>\n",
        "      <td>  329.8</td>\n",
        "      <td> 13.85300</td>\n",
        "      <td> 0.00281</td>\n",
        "      <td>  451410.16</td>\n",
        "      <td> 1170.02</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>5 </th>\n",
        "      <td> 1343.8</td>\n",
        "      <td>  468.1</td>\n",
        "      <td> 16.23265</td>\n",
        "      <td> 0.02229</td>\n",
        "      <td>   49635.93</td>\n",
        "      <td> 1019.21</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>6 </th>\n",
        "      <td> 1808.2</td>\n",
        "      <td>  489.8</td>\n",
        "      <td> 16.01500</td>\n",
        "      <td> 0.02150</td>\n",
        "      <td>   60852.48</td>\n",
        "      <td> 1204.94</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>7 </th>\n",
        "      <td> 1851.8</td>\n",
        "      <td>  564.1</td>\n",
        "      <td> 15.02953</td>\n",
        "      <td> 0.00897</td>\n",
        "      <td>  152149.37</td>\n",
        "      <td> 1257.64</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>8 </th>\n",
        "      <td>  661.8</td>\n",
        "      <td> 1447.0</td>\n",
        "      <td> 15.94732</td>\n",
        "      <td> 0.01731</td>\n",
        "      <td>   64824.34</td>\n",
        "      <td> 1033.26</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>9 </th>\n",
        "      <td>  476.9</td>\n",
        "      <td>  755.5</td>\n",
        "      <td> 11.01411</td>\n",
        "      <td> 0.00038</td>\n",
        "      <td> 6179113.05</td>\n",
        "      <td> 2159.56</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>10</th>\n",
        "      <td>  886.0</td>\n",
        "      <td> 1861.8</td>\n",
        "      <td> 14.30238</td>\n",
        "      <td> 0.00372</td>\n",
        "      <td>  298110.50</td>\n",
        "      <td> 1020.65</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>11</th>\n",
        "      <td> 1385.8</td>\n",
        "      <td> 1847.0</td>\n",
        "      <td> 11.78919</td>\n",
        "      <td> 0.00058</td>\n",
        "      <td> 3025712.21</td>\n",
        "      <td> 1625.03</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>12</th>\n",
        "      <td>  719.5</td>\n",
        "      <td> 1460.8</td>\n",
        "      <td> 16.12726</td>\n",
        "      <td> 0.02013</td>\n",
        "      <td>   54786.84</td>\n",
        "      <td> 1015.61</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>13</th>\n",
        "      <td>  674.8</td>\n",
        "      <td> 1882.2</td>\n",
        "      <td> 16.63508</td>\n",
        "      <td> 0.03195</td>\n",
        "      <td>   33985.08</td>\n",
        "      <td> 1000.16</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>14</th>\n",
        "      <td> 1767.5</td>\n",
        "      <td> 1857.8</td>\n",
        "      <td> 16.45769</td>\n",
        "      <td> 0.03141</td>\n",
        "      <td>   40175.98</td>\n",
        "      <td> 1162.25</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>15</th>\n",
        "      <td> 1326.2</td>\n",
        "      <td>  819.0</td>\n",
        "      <td> 16.16697</td>\n",
        "      <td> 0.02117</td>\n",
        "      <td>   52786.85</td>\n",
        "      <td> 1029.28</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>16</th>\n",
        "      <td> 1199.8</td>\n",
        "      <td> 1722.2</td>\n",
        "      <td> 15.39701</td>\n",
        "      <td> 0.01001</td>\n",
        "      <td>  108203.99</td>\n",
        "      <td>  998.03</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>17</th>\n",
        "      <td> 1711.2</td>\n",
        "      <td> 1374.0</td>\n",
        "      <td> 16.15791</td>\n",
        "      <td> 0.02374</td>\n",
        "      <td>   53237.05</td>\n",
        "      <td> 1163.96</td>\n",
        "    </tr>\n",
        "  </tbody>\n",
        "</table>\n",
        "</div>"
       ],
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 6,
       "text": [
        "         x       y      RPTF   s_RPTF    Nphotons  s_Nphotons\n",
        "0   1027.0  1038.2  16.37724  0.01384    43334.96      552.27\n",
        "1   1489.8  1563.2  16.43527  0.02816    41033.03     1064.25\n",
        "2   1870.2   226.9  14.54557  0.00578   238108.06     1266.94\n",
        "3    679.5  1676.5  15.72308  0.01388    79901.47     1021.84\n",
        "4   1536.5   329.8  13.85300  0.00281   451410.16     1170.02\n",
        "5   1343.8   468.1  16.23265  0.02229    49635.93     1019.21\n",
        "6   1808.2   489.8  16.01500  0.02150    60852.48     1204.94\n",
        "7   1851.8   564.1  15.02953  0.00897   152149.37     1257.64\n",
        "8    661.8  1447.0  15.94732  0.01731    64824.34     1033.26\n",
        "9    476.9   755.5  11.01411  0.00038  6179113.05     2159.56\n",
        "10   886.0  1861.8  14.30238  0.00372   298110.50     1020.65\n",
        "11  1385.8  1847.0  11.78919  0.00058  3025712.21     1625.03\n",
        "12   719.5  1460.8  16.12726  0.02013    54786.84     1015.61\n",
        "13   674.8  1882.2  16.63508  0.03195    33985.08     1000.16\n",
        "14  1767.5  1857.8  16.45769  0.03141    40175.98     1162.25\n",
        "15  1326.2   819.0  16.16697  0.02117    52786.85     1029.28\n",
        "16  1199.8  1722.2  15.39701  0.01001   108203.99      998.03\n",
        "17  1711.2  1374.0  16.15791  0.02374    53237.05     1163.96"
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# find every reduction with a valid coordinate for the science target\n",
      "seps = []\n",
      "ras = []\n",
      "decs = []\n",
      "fws = []\n",
      "for key in reductions.iterkeys():\n",
      "    if key.find('RBPLJ') > -1:\n",
      "        for date in reductions[key]:\n",
      "            df = reductions[key][date]\n",
      "            if (df.ix[0,'x']>1010) & (df.ix[0,'x']<1050)&(df.ix[0,'y']>1010) & (df.ix[0,'y']<1050):\n",
      "                if ~np.isnan(df.ix[0,'Dec']) & ~np.isnan(df.ix[0,'RA']):\n",
      "                    if ~np.isnan(fwhms[key][date]):\n",
      "                        src = key.split('_')[0]\n",
      "                        r_src,d_src = manage_photometry_database.get_source_coords(src)\n",
      "                        ras.append(r_src)\n",
      "                        decs.append(d_src)\n",
      "                        src_coords = coordinates.ICRSCoordinates(r_src,d_src,unit=(units.deg,units.deg))\n",
      "                        wcs_coords = coordinates.ICRSCoordinates(df.ix[0,'RA'],df.ix[0,'Dec'],unit=(units.deg,units.deg))\n",
      "                        sep = src_coords.separation(wcs_coords)\n",
      "                        seps.append(sep.arcsec)\n",
      "                        fws.append(fwhms[key][date])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 88
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "bins = np.linspace(0,5,101)\n",
      "N,edges = np.histogram(seps,bins,normed=True)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 36
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.plot(edges[1:],np.cumsum(N)/np.sum(N),'k-')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 38,
       "text": [
        "[<matplotlib.lines.Line2D at 0x6bc0750>]"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAXAAAAD7CAYAAABzGc+QAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAHqdJREFUeJzt3XtUVHUCB/Av2kvdlWESq7VdayZLIRTUfGU6MozS20CQ\n6LkZ2FpmDzGqrQNlidI7U5dpzUe5JTNIntwIZ2TwgYU4k8e0VBg129YE4aKmhQx3/3AdI2UYcOA3\nc+f7OcdzGO+d4es98j0/fvd37w2RZVkGEREFnC6iAxARUfuwwImIAhQLnIgoQHlV4M8880yL24xG\nI6xWK4xGo89CERFR61ot8Ly8PJjN5nNus1gsUKvV0Ov1AACHw+HbdERE1KJWCzw9PR0ajeac2ywW\nC7RaLQBAo9HAYrH4Nh0REbXovObAJUnC6VWIsiyjqqrKJ6GIiKh1PjuJGRIS4quPIiIiL1xwPm9W\nqVSora11vz49nXIaS52IqH28ucayXQUuSRJUKhUMBgOcTif0ej2cTicMBkO7QgSDrKwsZGVliY7h\nF3gszuCxOEPEsTh58iSqqqpw4MABVFdXo7q6GvX19efcV5ZlHDt2zL2fJElt/n5NTU2oq6tzf5+w\nsDCEh4cjPDwcYWFh6NLl1KTIqlWrvPq8VgvcZDKhoqICBQUFSEhIgCRJiIuLQ0VFBfR6Pex2O6xW\nKyRJQnR0dJv/QUREbdXU1IQDBw5g586d+PHHH91/73K5cPjwYRw6dAg1NTX49ddfz/n+hoYGVFZW\noqqqCn369EHfvn3Ru3dvhIeHIzQ0tMXZg169eiEiIgLh4eFQqVRtnmUICQmBSqVCeHg41Go1unbt\n2uJ+3mi1wCdNmoRJkya5X6tUKlRUVLhfZ2RkAIB7KSERka8dPXoUmzZtQmlpKdavX49t27YhNDQU\nkZGRuPLKK92F16VLF1x66aW48sorERMTg0suueScn9e1a1dotVpcd9116NatW2f+U3zqvObAyXs6\nnU50BL/BY3EGj8UZOp0Ox48fx3fffYedO3di586d2LFjh3uUPXToUOh0Orz88ssYPHgwVCqV6MjC\nhXTk3QhDQkI4B05Ebi6XC9u2bUNpaSlsNhvsdjsaGxsBnJoWOXLkCPr164fIyEgMGDAAkZGRiIyM\nhFarxYUXXig4fefxtjtZ4ETUoVwuFzZs2ID8/HwUFBRApVJBp9NBp9Nh2LBhzaY5wsPDccEFnBjw\ntjt5pIjIp7777jsUFRXhm2++cU+FaDQaJCUlobS0FNdee63oiIrBETgRnZe6ujrs2LEDVqsVJpMJ\ntbW1uP322xEdHY2IiAhERESgV69eomMGFE6hEFGHqK6uRmFhIVatWgWHw4Fjx44hIiICo0aNwqRJ\nkzBy5Ej3emZqHxY4EZ2XY8eOoaysDLt27XJfvLJr1y5s3boV8fHxmDRpEkaMGNFsGR/5BguciLxy\n/PhxlJaW4qeffsKhQ4fw3//+F19++SW2b9+OmJgYREVFITw8HL1790bfvn0RGxuL7t27i46taCxw\nIvLo559/xqJFi/Daa6/huuuuw1/+8heEh4fjsssuww033IARI0YE9EUugYyrUIjonH7++WcsWLAA\nr7/+OkaPHo2ioiIMGjRIdCxqBxY4UZA4duwY3nvvPbzxxhvQ6XRYu3YtoqKiRMei88ACJ1I4WZaR\nn5+PGTNmQKfToaSkBBEREaJjkQ+wwIkU7ODBg5g2bRq+++47FBYWYvjw4aIjkQ9xsSaRAh08eBCz\nZ8/GoEGD0L9/f9jtdpa3ArHAiRRk8+bNSElJwYABA/D999/DYrHg1VdfbfG2qhTYuIyQSAHWr1+P\nl156CVVVVXjyySfxwAMPIDQ0VHQsaicuIyRSuJqaGhQWFmL58uU4cOAAnn/+edx///1BddvVYMcR\nOFGAcLlc+Prrr1FaWorPP/8c5eXlmDBhApKSkjBx4kQWt4LwSkyiANfY2Ai73Y7S0lKUlpZi48aN\n6NOnD8aOHQu9Xo+bb76Zl7QrFAucKMC4XC5s2bLF/bSasrIy9O3bF2PHjsXYsWMxZswY9O7dW3RM\n6gQscKIAUlpaihkzZuDkyZOIi4uDTqfDTTfdxPtoBymexCQKAPv370dGRga++uorzJs3D8nJybw1\nK3mN68CJBGhqasL8+fMxZMgQREZG4ttvv8XkyZNZ3tQmHIETdbLKykpMmTIFJ0+exMaNG9G/f3/R\nkShAcQRO1IksFgtGjhyJiRMnYsOGDSxvOi8cgRN1kuLiYtxzzz0oKCjATTfdJDoOKQBH4ESdoKio\nCPfeey8KCwtZ3uQzHIETdZBjx45h06ZNKCkpweLFi1FYWIhRo0aJjkUKwhE4kY/98ssvSExMxOWX\nX45XXnkFF110EWw2G8ubfI4jcCIfamxsxN13340LLrgA1dXVfCgwdSgWOJGPNDU14eGHH8bx48ex\nevVqXHzxxaIjkcKxwIl8QJZlPP3009izZw+Ki4tZ3tQpWOBE50mWZWRmZqKkpAQlJSXo0aOH6EgU\nJFjgROdBlmVkZGRg3bp1sFqtCAsLEx2JgggLnKidTk+blJaWwmKxQK1Wi45EQYYFTtQOsizjySef\nxMaNG2GxWDjyJiFY4ERtJMsyHn/8cXz11VewWCxQqVSiI1GQarXAjUYjNBoNnE4n0tLSztpuNpuh\nUqla3E6kJE1NTZg+fTq2bt2KtWvX8snvJJTHKzFPz+vp9XoAgMPhaLbd4XBg8ODB0Ov1GDp06Fnb\niZTk119/RXp6OhwOB4qLi1neJFyrBa7VagEAGo0GFovlrH2mTp0KAHA6ndBoNB0QkUi8yspKjBo1\nCnV1dSgqKkLPnj1FRyLyXOCSJLmfyybLMqqqqpptj4mJgUajwTXXXIPa2lqOSEiRPv74Y4wcORIP\nPfQQTCYTy5v8htcnMc/1qCdJkjBkyBAYDAakpaUhLi4OV199dbN9srKy3F/rdDrodLp2hyXqTLIs\nIysrCx9++CG++OILDB48WHQkUiibzQabzdbm93kscJVKhdraWvfr09MppxmNRmRkZAA4NcXyj3/8\nAzk5Oc32+W2BEwUKl8uFadOmYevWrdi8eTN69+4tOhIp2O8Ht9nZ2V69z+MUisFggNPpBHBqjttg\nMAA4NfL+vZiYmLMKnigQ/fLLL0hKSoLT6URJSQnLm/yWxwLX6/WQJAlWqxWSJCE6OhqSJCEuLg4A\nkJ6ejtzcXJjNZhiNRi4jpIBXVFSEmJgYdOvWDWvWrMEf//hH0ZGIWhQinz5L2REfHhKCDvx4Ip/Z\nvXs3nnrqKezevRtvvvkmbrnllnOe9yHqDN52J5/IQ0GvoqICo0ePxrhx4/DNN9/g1ltvZXlTQOAI\nnILazp07ERsbi7y8PNxxxx2i4xAB4AicqFX79u3DhAkTkJuby/KmgMQCp6BUXV0Ng8GAWbNm4b77\n7hMdh6hdOIVCQefkyZMwGAwYOXIk5syZIzoO0Vm87U4WOAWd6dOnY+/evfj000/RtWtX0XGIzuJt\nd/J+4BRUFi9ejOLiYpSXl7O8KeBxBE5Bw2azITk5GevXr0f//v1FxyFqEVehEP3fiRMnMGvWLKSk\npGDFihUsb1IMFjgpWllZGaKjo7F//35s377dfRsIIiVggZMiybKM+fPnIyEhAXPmzMEnn3yC8PBw\n0bGIfIonMUlxGhoaMH36dGzatAllZWV8UhQpFgucFKWurg533XUXevbsibKyMj49hxSNUyikGIcP\nH4Zer0d0dDRWrVrF8ibFY4GTItTU1ECv18NgMODNN9/kGm8KCixwCnjV1dWIjY3FLbfcgpycHN4K\nloIGC5wC2qFDhxAbG4s77rgDr7zyCsubggoLnALWTz/9hHHjxiEhIQEvv/wyy5uCDgucAtLBgwcx\nbtw4JCcnIzs7m+VNQYnLCCngnJ7zTklJwYsvvig6DpEwvJkVBZT6+nrExsbi5ptvxuzZs0XHIeoQ\nvB84Kc6JEycQHx+P66+/HvPnz+e0CSkWC5wUpaGhAQkJCQgNDcXy5cvRpQtP35By8XaypBj79u3D\nmDFjcPHFF2PJkiUsb6L/408C+bVVq1Zh+PDhSEpKQn5+Pi688ELRkYj8BlehkF9qbGzErFmzsGrV\nKqxevRrDhw8XHYnI77DAye/U1dVh8uTJCAkJgd1uR1hYmOhIRH6JUyjkV3bt2oURI0YgMjISa9as\nYXkTecAROPmNbdu2Yfz48Xj11VcxZcoU0XGI/B6XEZJf2LNnD8aOHYu3334bSUlJouMQCcVlhBQw\nfvjhBxgMBmRnZ7O8idqABU5C1dTUwGAw4NFHH0VaWproOEQBhVMoJMwvv/wCvV6PG2+8EfPmzRMd\nh8hv8FJ68mtNTU24++67ERISghUrVvDqSqLf8LY7uQqFhHjuuefwn//8BxaLheVN1E6tFrjRaIRG\no4HT6TznHKXFYsHevXsBAMnJyQgNDfV9SlKU+fPnw2w2Y/PmzbjkkktExyEKWB6HPhaLBWq1Gnq9\nHgDgcDiabZckCSaTCWlpaZAkCRUVFR2XlAJeY2MjnnrqKbz99tsoKipCr169REciCmgeR+AWiwUp\nKSkAAI1GA4vFgpiYGPf2lStXYsiQIQCAjIyMDoxJgU6SJKSkpMDlcuGrr76CWq0WHYko4HkcgUuS\n5J5Il2UZVVVVzbY7nU5UVVXBarUiNze341JSQNu9ezdGjBiBa6+9Fp9//jnLm8hHvD6Jea6nn0iS\nhKFDh0Kv18PpdMJsNiMxMbHZPllZWe6vdToddDpdu8NS4Fm7di3uvfdevPzyy0hPTxcdh8gv2Ww2\n2Gy2Nr/PY4GrVCrU1ta6X2u12mbbtVqt+2ZDarUaW7Zs8VjgFDxkWcb8+fPx6quvIj8/H2PGjBEd\nichv/X5wm52d7dX7PE6hGAwGOJ1OAKemSwwGA4BTI28AiIuLc2+vra3FsGHD2hyclMflcuHxxx9H\nXl4eysrKWN5EHcRjgev1ekiSBKvVCkmSEB0dDUmSEBcXBwDuE5pmsxmSJCEhIaHjE5Nf+/XXX5Ga\nmort27dj48aNuPrqq0VHIlIsXolJPnPkyBHcddddUKlU+Oijj7jGm6ideDdC6lTHjx/HhAkT0K9f\nP6xcuZLlTdQJOAKn89bU1ISkpCR0794dy5YtO+eKJSLyHu+FQp1m1qxZqKmpQXFxMcubqBOxwOm8\nLFiwAJ999hnKyspw8cUXi45DFFQ4hULtZrPZkJKSgrKyMmg0GtFxiBSDJzGpQx08eBD33HMPli1b\nxvImEoQFTm3mcrmQmpqKhx9+GOPHjxcdhyhoscCpzbKzsxESEoIXX3xRdBSioMaTmOS1mpoa5OXl\n4Z///Cfsdju6du0qOhJRUOMInFr19ddf4/7770e/fv2we/duWCwWXHbZZaJjEQU9Fjh5ZDKZMH78\neAwcOBCVlZVYsmQJBgwYIDoWEYFTKOTBwoULMXv2bBQXFyM6Olp0HCL6HRY4nUWWZWRlZWHFihXY\nsGEDlwkS+SkWOJ3l3XffRUFBATZt2oTevXuLjkNELeCVmNTMunXrkJqaii+//BJXXXWV6DhEQYlX\nYlKb7d27F6mpqfjXv/7F8iYKACxwAgD8/PPPmDhxIp577jmMGzdOdBwi8gKnUAiyLCMlJQXdunXD\nBx98wFvCEgnG+4GT1+bOnYt9+/ahtLSU5U0UQFjgQe7f//433n33XZSXl/MxaEQBhgUexHbv3o0H\nH3wQhYWF6NOnj+g4RNRGPIkZpA4dOoTbb78ds2fPxqhRo0THIaJ2YIEHofr6esTHxyM5ORnp6emi\n4xBRO3EVSpA5fvw44uPjMWjQILzzzjs8aUnkh7ztThZ4EGlsbMSdd94JtVqNpUuXoksX/gJG5I94\nJSad5Y033sCJEyewePFiljeRAnAEHiQqKysxYsQIlJeX8+6CRH6OI3Byk2UZjzzyCDIzM1neRArC\nAg8CS5cuRV1dHZ544gnRUYjIhziFonA//fQToqKiUFRUhMGDB4uOQ0Re4BQK4ejRo5g0aRKmTJnC\n8iZSII7AFerIkSO4+eabcf3112PhwoVcdUIUQDgCD2L19fWYMGECBg0axPImUjCOwBXG5XJh3Lhx\nGDhwIN59911eaUkUgDgCD1Lvv/8+XC4XL5MnCgKtFrjRaITVaoXRaPS4X2Zmps9CUftUV1fjhRde\n4LQJUZDw+FNusVigVquh1+sBAA6Ho8X97Ha779NRm2RmZuKee+7BwIEDRUchok7QaoFrtVoAgEaj\ngcViOed+/FVdvLKyMhQVFSE7O1t0FCLqJB4LXJIk90S6LMuoqqo6ax+Hw+EeoZMYjY2NmDZtGl57\n7TX07NlTdBwi6iReT5S2NMqura31WRhqn8zMTFxxxRVISUkRHYWIOpHHZ2KqVKpmBX16OuU0b0bf\nWVlZ7q91Oh10Ol3bU1KLPvroI6xatQpbtmzhVBZRgLLZbLDZbG1+n8d14FarFU6nE2lpaTAajbjh\nhhsQHR0NSZKgUqlgNpsBAIcPH0ZeXh6MRiNiYmLOfDjXgXeorVu3Ij4+HuvWrUNUVJToOETkIz5Z\nB67X6yFJEqxWKyRJcpd3XFwcACAxMRGJiYkICQlx/6HOcejQISQkJGDRokUsb6IgxSsxA9TkyZNx\n9dVXIycnR3QUIvIxPhNTwex2O2677Tbs2bMHPXr0EB2HiHyMl9Ir2PPPP4/nn3+e5U0U5DyuQiH/\ns379euzatQuffvqp6ChEJBhH4AFElmU8++yzyM7OxkUXXSQ6DhEJxgIPIGvWrEF9fT1SU1NFRyEi\nP8ACDxBNTU34+9//jtmzZ6Nr166i4xCRH2CBB4iCggJceOGFuPPOO0VHISI/wWWEAaCpqQmDBg1C\nTk4Obr31VtFxiKiDcRmhgphMJnTv3h233HKL6ChE5Ec4AvdzLpcLUVFReOONNxAfHy86DhF1Ao7A\nFWLlypUIDQ3FhAkTREchIj/DEbgfc7lciIyMxDvvvIPx48eLjkNEnYQjcAUoLCxEWFgYDAaD6ChE\n5IdY4H5s/vz5mDFjBm/TS0TnxCkUP7Vjxw7ExcVh//79vGyeKMhwCiXALViwAGlpaSxvImoRR+B+\n6MiRI7jqqquwfft29OnTR3QcIupkHIEHsOXLlyM2NpblTUQescD9jCzLeO+99/Doo4+KjkJEfo4F\n7mdKS0sREhICnU4nOgoR+TkWuJ/JycnB9OnTuXSQiFrFAvcja9euRVVVFR566CHRUYgoALDA/YTL\n5UJGRgZycnK4dJCIvMIC9xMffvghevTogYSEBNFRiChAcB24Hzhx4gSuu+46fPzxxxg1apToOEQk\nGNeBB5C33noLw4YNY3kTUZtwBC7Y/v37MXToUJSVlaFfv36i4xCRH+AIPADIsowpU6bg6aefZnkT\nUZuxwAVatGgRjh49ipkzZ4qOQkQBiFMogjidTgwbNgwbNmzAgAEDRMchIj/CKRQ/1tTUhIceegiZ\nmZksbyJqNxa4AAsXLkRDQwOefPJJ0VGIKIBxCqWT/fDDD4iJiUFpaSkiIiJExyEiP8QpFD8kyzIe\nffRRPPbYYyxvIjpvF4gOEEzMZjP27NmDlStXio5CRArAKZROUldXh8jISJhMJl5xSUQeedudLPBO\n8sADD+APf/gD3nvvPdFRiMjPedudrU6hGI1GaDQaOJ1OpKWlnXM7AGzduhWLFi1qR1Tl++CDD1BR\nUYHy8nLRUYhIQTyexLRYLFCr1dDr9QAAh8PRbLvZbEZycrK72M1mcwfFDFzbt2/HrFmzkJ+fjx49\neoiOQ0QK0mqBa7VaAIBGo4HFYmm23el0Ii8vDwCg1WrhdDo7KGZgOnr0KJKSkvDmm29y1QkR+ZzH\nKRRJktzzMLIso6qqqtn2jIwM99dbtmzBc8891wERA5Msy5g6dSrGjBmDe++9V3QcIlIgr5cRenrI\nrt1uh1arRXR09FnbsrKy3F/rdLqgedr60qVLsX37ds57E1GrbDYbbDZbm9/nscBVKhVqa2vdr09P\np/zeypUrkZOTc85tvy3wYFFZWYmMjAyUlJSgW7duouMQkZ/7/eA2Ozvbq/d5nAM3GAzueW2n0wmD\nwQDg1NTKaXl5ee7ytlqtbQqtRCdPnkRqaipefPFFXH/99aLjEJGCeSxwvV4PSZJgtVohSRKio6Mh\nSRLi4uIAACaTCZmZmbjmmmugVqs9TrMEi6ysLPTq1QuPPfaY6ChEpHC8kMeHVq9ejalTp+Lrr7/G\nZZddJjoOEQUo3syqky1ZsgTp6ekoLCxkeRNRp+DNrM6TLMuYN28eFixYAJvNhv79+4uORERBggV+\nHpqamjBz5kwUFxdj06ZNuPLKK0VHIqIgwgJvp5MnT+Kvf/0r9u3bhw0bNiAsLEx0JCIKMizwdjh2\n7BgmTZqEiy66CMXFxejevbvoSEQUhHgSs41qa2uh1+vRp08fFBQUsLyJSBgWeBscPnwYcXFxuPHG\nG/H+++/jggv4CwwRicMC91JNTQ30ej3i4uLw+uuv86IlIhKOBe6F0+UdHx+PuXPnsryJyC/wSsxW\nuFwuxMfHIyoqiiNvIuoUvBLTR1555RU0NDRg3rx5LG8i8is8C+eB1WrFokWLUFFRwROWROR3OAJv\nwY8//oj77rsPy5cvx5/+9CfRcYiIzsICP4fDhw9j4sSJeOSRR9wPdCYi8jcs8N/5/vvvMXr0aOj1\nerzwwgui4xARtYgF/hs7duzA6NGjMXXqVMyZM4cnLYnIr7HA/++zzz5DbGwscnJy8MQTT4iOQ0TU\nqqBfWtHQ0IBnn30WJpMJBQUFuPHGG0VHIiLySlAX+IEDB5CYmIjLL78cdrsdl156qehIREReC9op\nlLq6OkyYMAF33nknPv30U5Y3EQWcoLyUvqGhAfHx8Rg4cCDeeust0XGIiJrxtjuDrsBlWcaDDz6I\n+vp6mM1mdO3aVXQkIqJmvO3OoJsDf+mll7Bz507YbDaWNxEFtKAq8GXLlmHJkiXYvHkzevToIToO\nEdF5CZoplJKSEkyePBk2mw0RERGi4xARtYi3k/2Nb7/9FpMnT8bHH3/M8iYixVB8gTudTtx6663I\nzc1FbGys6DhERD6j6AIvKSnBqFGjkJGRgQceeEB0HCIin1JsgS9cuBApKSn46KOP8Le//U10HCIi\nn1PcKpS6ujo88cQT2LJlCzZt2oRrrrlGdCQiog6hqBH46tWrERUVhZ49e6K8vJzlTUSKFvAj8BMn\nTuCLL77A0qVL8c0332DFihUYM2aM6FhERB0uYEfgBw4cQGpqKq644gq88847MBgM2LZtG8ubiIJG\nQBb45s2bMXz4cFx77bXYtWsX1q1bh2nTpqF79+6ioxERdZqAm0JZtmwZZs6cicWLF+O2224THYeI\nSJhWR+BGoxFWqxVGo7Fd289XY2MjysvLkZubi/j4eLz00ksoKSkJuPK22WyiI/gNHoszeCzO4LFo\nO48FbrFYoFarodfrAQAOh6NN28+Hy+XC+++/jz//+c94+OGH8f333yMtLQ12ux2RkZE++z6dhf85\nz+CxOIPH4gwei7bzOIVisViQkpICANBoNLBYLIiJifF6e3tt2LABM2bMQI8ePbBmzRoMHjz4vD+T\niEhpPBa4JEnuO2LJsoyqqqo2bW+LXbt2wWQyIT8/H5IkYe7cuUhOTkZISEi7P5OISMm8PonZWpG2\ntL29BZySkuIe3StFdna26Ah+g8fiDB6LM3gs2sZjgatUKtTW1rpfa7XaNm33l3uBExEpkceTmAaD\nAU6nE8Cp27IaDAYAp6ZOPG0nIqKO57HA9Xo9JEmC1WqFJEmIjo6GJEmIi4trcTud2zPPPCM6ApHf\ny8zMFB0hoHTYI9WMRiM0Gg2cTifS0tI64lsEjLy8PMybNw+VlZWiowh3+nqBrVu3YtGiRYLTiGUy\nmRAWFob8/PygPxbAqVVt8+bNQ3FxsegoQj3zzDOYO3cujEZjq93ZIZfSd+T68ECUnp4OjUYjOoZw\nZrMZycnJ7v+UZrNZcCJxrFYrrFYr9Ho9amtrg/5nBGj/ggelMRqN6Nev31nnFM+lwwr89Dc/vT6c\nyOl0Ii8vD8CpE96nz58EI71ej7lz5wI4dVy8+WFVMofD4R7wBTuj0Yg9e/Z49QjIDilwX64PJ+XI\nyMhARkYGAGDLli1Bf9JblmUYjUZMnToVPXv2FB1HqN+uZgt2TqcTDocDubm5re7b4Xcj5K9F9Ht2\nux1arTboT3qHhoYiLS0Na9euDeopFI6+m8vIyHBf0W61Wj3u2yEF3tr6cApuK1euxJw5c0THEMpi\nsbhLW6PR4JNPPhGcSByn0wmz2Yy8vLygPx+Ql5fnPtGvUqlgt9s97t8hBc714c2ZTCZUVFSgoKBA\ndBTh8vLykJOTA6D10YWSORwO989IXV1dUD/+LzExEYmJiQgJCXH/CVZardZ9kr+qqgpDhgzxuH+H\nLSPMzc3F4MGDYbfb3fOeFNxMJhPS09OhVqtRW1sLk8nk1YkaJaqvr3ef3LdYLFi4cKHgROQvjEYj\n1Go19u7di5kzZ3rct8MKnIiIOlZAPlKNiIhY4EREAYsFTkQUoFjgREQBigVORBSgWOBERAHqfxLW\nOVLx6ADGAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x6b8a1d0>"
       ]
      }
     ],
     "prompt_number": 38
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plt.plot(decs,seps,'k.')\n",
      "plt.xlabel('Dec [deg]')\n",
      "plt.ylabel('Separation [\"]')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 43,
       "text": [
        "<matplotlib.text.Text at 0x80d6490>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYAAAAEKCAYAAAAb7IIBAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\niMinGACIiHzq/wAdbpHGaqxivAAAAABJRU5ErkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x80b4210>"
       ]
      }
     ],
     "prompt_number": 43
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "FW = np.array(fws)\n",
      "SP = np.array(seps)\n",
      "plt.figure()\n",
      "plt.plot(FW[SP<10],SP[SP<10],'k.')\n",
      "plt.xlabel('FWHM')\n",
      "plt.ylabel('Separation [\"]')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 90,
       "text": [
        "<matplotlib.text.Text at 0x9ffa4d0>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAXsAAAEHCAYAAABP3uaxAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x9f73e90>"
       ]
      }
     ],
     "prompt_number": 90
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}
